First constraints on the $L_\mu-L_\tau$ explanation of the muon $g-2$ anomaly from NA64-$e$ at CERN

The inclusion of an additional $U(1)$ gauge $L_\mu-L_\tau$ symmetry would release the tension between the measured and the predicted value of the anomalous muon magnetic moment: this paradigm assumes the existence of a new, light $Z^\prime$ vector boson, with dominant coupling to $\mu$ and $\tau$ leptons and interacting with electrons via a loop mechanism. The $L_\mu-L_\tau$ model can also explain the Dark Matter relic abundance, by assuming that the $Z'$ boson acts as a "portal" to a new Dark Sector of particles in Nature, not charged under known interactions. In this work we present the results of the $Z'$ search performed by the NA64-$e$ experiment at CERN SPS, that collected $\sim 9\times10^{11}$ 100 GeV electrons impinging on an active thick target. Despite the suppressed $Z'$ production yield with an electron beam, NA64-$e$ provides the first accelerator-based results excluding the $g-2$ preferred band of the $Z'$ parameter space in the 1 keV $ < m_{Z'} \lesssim 2$ MeV range, in complementarity with the limits recently obtained by the NA64-$\mu$ experiment with a muon beam.

==> I_PI.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void I_PI()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar  4 22:10:22 2024) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",441,193,839,750);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-71.19877,-8.507528,550.9319,-1.273002);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.1158901);
   c1->SetRightMargin(0.07048985);
   c1->SetTopMargin(0.06758621);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[500] = {
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   69.71646,
   71,
   71.81935,
   73,
   74,
   75,
   76,
   76.59506,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   103.4735,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238,
   239,
   240,
   241,
   242,
   243,
   244,
   245,
   246,
   247,
   248,
   249,
   250,
   251,
   252,
   253,
   254,
   255,
   256,
   257,
   258,
   259,
   260,
   261,
   262,
   263,
   264,
   265,
   266,
   267,
   268,
   269,
   270,
   271,
   272,
   273,
   274,
   275,
   276,
   277,
   278,
   279,
   280,
   281,
   282,
   283,
   284,
   285,
   286,
   287,
   288,
   289,
   290,
   291,
   292,
   293,
   294,
   295,
   296,
   297,
   298,
   299,
   300,
   301,
   302,
   303,
   304,
   305,
   306,
   307,
   308,
   309,
   310,
   311,
   312,
   313,
   314,
   315,
   316,
   317,
   318,
   319,
   320,
   321,
   322,
   323,
   324,
   325,
   326,
   327,
   328,
   329,
   330,
   331,
   332,
   333,
   334,
   335,
   336,
   337,
   338,
   339,
   340,
   341,
   342,
   343,
   344,
   345,
   346,
   347,
   348,
   349,
   350,
   351,
   352,
   353,
   354,
   355,
   356,
   357,
   358,
   359,
   360,
   361,
   362,
   363,
   364,
   365,
   366,
   367,
   368,
   369,
   370,
   371,
   372,
   373,
   374,
   375,
   376,
   377,
   378,
   379,
   380,
   381,
   382,
   383,
   384,
   385,
   386,
   387,
   388,
   389,
   390,
   391,
   392,
   393,
   394,
   395,
   396,
   397,
   398,
   399,
   400,
   401,
   402,
   403,
   404,
   405,
   406,
   407,
   408,
   409,
   410,
   411,
   412,
   413,
   414,
   415,
   416,
   417,
   418,
   419,
   420,
   421,
   422,
   423,
   424,
   425,
   426,
   427,
   428,
   429,
   430,
   431,
   432,
   433,
   434,
   435,
   436,
   437,
   438,
   439,
   440,
   441,
   442,
   443,
   444,
   445,
   446,
   447,
   448,
   449,
   450,
   451,
   452,
   453,
   454,
   455,
   456,
   457,
   458,
   459,
   460,
   461,
   462,
   463,
   464,
   465,
   466,
   467,
   468,
   469,
   470,
   471,
   472,
   473,
   474,
   475,
   476,
   477,
   478,
   479,
   480,
   481,
   482,
   483,
   484,
   485,
   486,
   487,
   488,
   489,
   490,
   491,
   492,
   493,
   494,
   495,
   496,
   497,
   498,
   499,
   500};
   Double_t Graph0_fy1[500] = {
   1.84787e-08,
   7.10666e-08,
   1.59693e-07,
   2.83804e-07,
   4.43511e-07,
   6.38785e-07,
   8.69627e-07,
   1.13603e-06,
   1.43814e-06,
   1.77596e-06,
   2.14953e-06,
   2.55893e-06,
   3.00423e-06,
   3.48551e-06,
   4.00283e-06,
   4.55631e-06,
   5.146e-06,
   5.77205e-06,
   6.43452e-06,
   7.13354e-06,
   7.86924e-06,
   8.64173e-06,
   9.45115e-06,
   1.02976e-05,
   1.11813e-05,
   1.21024e-05,
   1.3061e-05,
   1.40573e-05,
   1.50914e-05,
   1.61636e-05,
   1.7274e-05,
   1.84228e-05,
   1.96102e-05,
   2.08365e-05,
   2.21018e-05,
   2.34065e-05,
   2.47506e-05,
   2.61344e-05,
   2.75583e-05,
   2.90224e-05,
   3.05271e-05,
   3.20725e-05,
   3.3659e-05,
   3.52869e-05,
   3.69565e-05,
   3.8668e-05,
   4.04219e-05,
   4.22183e-05,
   4.40578e-05,
   4.59405e-05,
   4.7867e-05,
   4.98375e-05,
   5.18524e-05,
   5.39121e-05,
   5.60171e-05,
   5.81677e-05,
   6.03643e-05,
   6.26075e-05,
   6.48976e-05,
   6.72351e-05,
   6.96205e-05,
   7.20543e-05,
   7.45369e-05,
   7.70689e-05,
   7.96509e-05,
   8.22833e-05,
   8.49667e-05,
   8.77017e-05,
   9.04889e-05,
   9.397227e-05,
   9.62223e-05,
   9.962063e-05,
   0.000102172,
   0.000105229,
   0.000108343,
   0.000111513,
   0.0001173048,
   0.000118027,
   0.000121373,
   0.000124778,
   0.000128243,
   0.00013177,
   0.00013536,
   0.000139013,
   0.000142729,
   0.000146511,
   0.000150359,
   0.000154274,
   0.000158257,
   0.000162309,
   0.000166431,
   0.000170625,
   0.000174891,
   0.00017923,
   0.000183644,
   0.000188134,
   0.000192702,
   0.000197348,
   0.000202074,
   0.000206881,
   0.000211771,
   0.000216746,
   0.000221806,
   0.0002301742,
   0.00023219,
   0.000237517,
   0.000242937,
   0.000248451,
   0.00025406,
   0.000259768,
   0.000265575,
   0.000271484,
   0.000277498,
   0.000283617,
   0.000289844,
   0.000296183,
   0.000302634,
   0.0003092,
   0.000315885,
   0.00032269,
   0.000329619,
   0.000336674,
   0.000343858,
   0.000351174,
   0.000358625,
   0.000366215,
   0.000373946,
   0.000381823,
   0.000389849,
   0.000398028,
   0.000406364,
   0.00041486,
   0.000423521,
   0.000432352,
   0.000441357,
   0.00045054,
   0.000459908,
   0.000469464,
   0.000479214,
   0.000489164,
   0.00049932,
   0.000509688,
   0.000520274,
   0.000531085,
   0.000542127,
   0.000553409,
   0.000564938,
   0.000576721,
   0.000588768,
   0.000601086,
   0.000613686,
   0.000626576,
   0.000639768,
   0.00065327,
   0.000667096,
   0.000681256,
   0.000695763,
   0.00071063,
   0.000725871,
   0.000741501,
   0.000757534,
   0.000773988,
   0.000790879,
   0.000808226,
   0.000826047,
   0.000844365,
   0.000863199,
   0.000882574,
   0.000902514,
   0.000923045,
   0.000944196,
   0.000965996,
   0.000988477,
   0.00101167,
   0.00103562,
   0.00106036,
   0.00108593,
   0.00111238,
   0.00113975,
   0.0011681,
   0.00119748,
   0.00122796,
   0.00125959,
   0.00129245,
   0.00132661,
   0.00136215,
   0.00139916,
   0.00143772,
   0.00147794,
   0.00151991,
   0.00156375,
   0.00160955,
   0.00165743,
   0.00170748,
   0.0017598,
   0.00181443,
   0.00187136,
   0.00193051,
   0.00199159,
   0.00205406,
   0.00211684,
   0.00217792,
   0.00223356,
   0.00227646,
   0.00229163,
   0.00224474,
   0.00203984,
   0.00120325,
   8.5597e-05,
   0.00117731,
   0.00666994,
   0.0157272,
   0.00893396,
   0.00617259,
   0.00460361,
   0.00356707,
   0.00282101,
   0.0022558,
   0.00180422,
   0.00143692,
   0.0011321,
   0.000880884,
   0.000650964,
   0.000457409,
   0.00028724,
   0.000136634,
   2.15952e-06,
   0.000119057,
   0.000228283,
   0.000327308,
   0.000417865,
   0.000500442,
   0.000576555,
   0.000646535,
   0.00071117,
   0.000770275,
   0.000826823,
   0.000878717,
   0.000926678,
   0.000971793,
   0.00101406,
   0.00105341,
   0.00109054,
   0.00112504,
   0.0011579,
   0.0011884,
   0.00121498,
   0.00124512,
   0.00127081,
   0.00129532,
   0.00131829,
   0.00134009,
   0.00136052,
   0.00138002,
   0.00139875,
   0.00141607,
   0.00143268,
   0.00144854,
   0.00146342,
   0.00147747,
   0.00149089,
   0.00150372,
   0.0015159,
   0.00152739,
   0.00153818,
   0.00154768,
   0.00155818,
   0.0015674,
   0.00157611,
   0.00158345,
   0.0015926,
   0.0016001,
   0.00160715,
   0.00161375,
   0.00162001,
   0.00162611,
   0.00163168,
   0.0016359,
   0.00164204,
   0.00164658,
   0.00165086,
   0.00165506,
   0.00165837,
   0.00166268,
   0.00166595,
   0.00166924,
   0.00167193,
   0.00167439,
   0.00167715,
   0.00167924,
   0.00168136,
   0.00168302,
   0.00168466,
   0.00168603,
   0.00168733,
   0.00168849,
   0.00168918,
   0.00169002,
   0.00169063,
   0.00169076,
   0.00169121,
   0.00169118,
   0.0016911,
   0.00169046,
   0.00169058,
   0.00168971,
   0.00168904,
   0.00168801,
   0.001687,
   0.00168519,
   0.00168436,
   0.00168273,
   0.00168109,
   0.00167854,
   0.00167654,
   0.00167447,
   0.0016708,
   0.00166717,
   0.00166356,
   0.00165999,
   0.00165645,
   0.00165295,
   0.00164947,
   0.00164602,
   0.00164261,
   0.00163922,
   0.00163587,
   0.00163254,
   0.00162925,
   0.00162598,
   0.00162274,
   0.00161953,
   0.00161635,
   0.0016132,
   0.00161007,
   0.00160697,
   0.0016039,
   0.00160085,
   0.00159783,
   0.00159484,
   0.00159188,
   0.00158893,
   0.00158602,
   0.00158313,
   0.00158026,
   0.00157742,
   0.00157461,
   0.00157181,
   0.00156904,
   0.0015663,
   0.00156358,
   0.00156088,
   0.00155821,
   0.00155555,
   0.00155292,
   0.00155032,
   0.00154773,
   0.00154517,
   0.00154263,
   0.00154011,
   0.00153761,
   0.00153513,
   0.00153267,
   0.00153024,
   0.00152782,
   0.00152542,
   0.00152305,
   0.00152069,
   0.00151836,
   0.00151604,
   0.00151374,
   0.00151146,
   0.0015092,
   0.00150696,
   0.00150474,
   0.00150253,
   0.00150035,
   0.00149818,
   0.00149603,
   0.0014939,
   0.00149178,
   0.00148969,
   0.00148761,
   0.00148554,
   0.00148349,
   0.00148146,
   0.00147945,
   0.00147745,
   0.00147547,
   0.00147351,
   0.00147156,
   0.00146963,
   0.00146771,
   0.00146581,
   0.00146392,
   0.00146205,
   0.00146019,
   0.00145835,
   0.00145652,
   0.00145471,
   0.00145291,
   0.00145113,
   0.00144936,
   0.0014476,
   0.00144586,
   0.00144413,
   0.00144242,
   0.00144072,
   0.00143903,
   0.00143736,
   0.0014357,
   0.00143405,
   0.00143242,
   0.00143079,
   0.00142918,
   0.00142759,
   0.001426,
   0.00142443,
   0.00142287,
   0.00142133,
   0.00141979,
   0.00141827,
   0.00141676,
   0.00141526,
   0.00141377,
   0.00141229,
   0.00141083,
   0.00140937,
   0.00140793,
   0.0014065,
   0.00140508,
   0.00140367,
   0.00140227,
   0.00140088,
   0.0013995,
   0.00139813,
   0.00139678,
   0.00139543,
   0.0013941,
   0.00139277,
   0.00139145,
   0.00139015,
   0.00138885,
   0.00138756,
   0.00138629,
   0.00138502,
   0.00138376,
   0.00138251,
   0.00138128,
   0.00138005,
   0.00137883,
   0.00137761,
   0.00137641,
   0.00137522,
   0.00137403,
   0.00137286,
   0.00137169,
   0.00137053,
   0.00136938,
   0.00136824,
   0.00136711,
   0.00136599,
   0.00136487,
   0.00136376,
   0.00136266,
   0.00136157,
   0.00136049,
   0.00135941,
   0.00135835,
   0.00135729,
   0.00135623,
   0.00135519,
   0.00135415,
   0.00135312,
   0.0013521,
   0.00135109,
   0.00135008,
   0.00134908,
   0.00134809,
   0.0013471,
   0.00134612,
   0.00134515,
   0.00134419,
   0.00134323,
   0.00134228,
   0.00134134,
   0.0013404,
   0.00133947,
   0.00133855,
   0.00133763,
   0.00133672,
   0.00133582,
   0.00133492,
   0.00133403,
   0.00133314,
   0.00133226,
   0.00133139,
   0.00133053,
   0.00132967,
   0.00132881};
   TGraph *graph = new TGraph(500,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph013511 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph013511","Graph",500,0.9,549.9);
   Graph_Graph_Graph_Graph_Graph_Graph013511->SetMinimum(1.663083e-08);
   Graph_Graph_Graph_Graph_Graph_Graph013511->SetMaximum(0.01729992);
   Graph_Graph_Graph_Graph_Graph_Graph013511->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph013511->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph013511->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetXaxis()->SetTitle("m_{Z'} [MeV]");
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetXaxis()->SetRange(1,461);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetYaxis()->SetTitle("Abs( | #Pi |^{2} - I_{| #Pi |^{2}} ) / | #Pi |^{2}");
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph_Graph_Graph013511->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph013511);
   
   graph->Draw("alp");
   
   Double_t Graph1_fx2[500] = {
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   95.21888,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   129.853,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238,
   239,
   240,
   241,
   242,
   243,
   244,
   245,
   246,
   247,
   248,
   249,
   250,
   251,
   252,
   253,
   254,
   255,
   256,
   257,
   258,
   259,
   260,
   261,
   262,
   263,
   264,
   265,
   266,
   267,
   268,
   269,
   270,
   271,
   272,
   273,
   274,
   275,
   276,
   277,
   278,
   279,
   280,
   281,
   282,
   283,
   284,
   285,
   286,
   287,
   288,
   289,
   290,
   291,
   292,
   293,
   294,
   295,
   296,
   297,
   298,
   299,
   300,
   301,
   302,
   303,
   304,
   305,
   306,
   307,
   308,
   309,
   310,
   311,
   312,
   313,
   314,
   315,
   316,
   317,
   318,
   319,
   320,
   321,
   322,
   323,
   324,
   325,
   326,
   327,
   328,
   329,
   330,
   331,
   332,
   333,
   334,
   335,
   336,
   337,
   338,
   339,
   340,
   341,
   342,
   343,
   344,
   345,
   346,
   347,
   348,
   349,
   350,
   351,
   352,
   353,
   354,
   355,
   356,
   357,
   358,
   359,
   360,
   361,
   362,
   363,
   364,
   365,
   366,
   367,
   368,
   369,
   370,
   371,
   372,
   373,
   374,
   375,
   376,
   377,
   378,
   379,
   380,
   381,
   382,
   383,
   384,
   385,
   386,
   387,
   388,
   389,
   390,
   391,
   392,
   393,
   394,
   395,
   396,
   397,
   398,
   399,
   400,
   401,
   402,
   403,
   404,
   405,
   406,
   407,
   408,
   409,
   410,
   411,
   412,
   413,
   414,
   415,
   416,
   417,
   418,
   419,
   420,
   421,
   422,
   423,
   424,
   425,
   426,
   427,
   428,
   429,
   430,
   431,
   432,
   433,
   434,
   435,
   436,
   437,
   438,
   439,
   440,
   441,
   442,
   443,
   444,
   445,
   446,
   447,
   448,
   449,
   450,
   451,
   452,
   453,
   454,
   455,
   456,
   457,
   458,
   459,
   460,
   461,
   462,
   463,
   464,
   465,
   466,
   467,
   468,
   469,
   470,
   471,
   472,
   473,
   474,
   475,
   476,
   477,
   478,
   479,
   480,
   481,
   482,
   483,
   484,
   485,
   486,
   487,
   488,
   489,
   490,
   491,
   492,
   493,
   494,
   495,
   496,
   497,
   498,
   499,
   500};
   Double_t Graph1_fy2[500] = {
   6.37923e-09,
   2.3684e-08,
   5.28641e-08,
   9.38499e-08,
   1.4665e-07,
   2.11264e-07,
   2.8762e-07,
   3.75711e-07,
   4.75646e-07,
   5.87385e-07,
   7.10939e-07,
   8.46369e-07,
   9.93665e-07,
   1.15289e-06,
   1.32403e-06,
   1.50716e-06,
   1.70227e-06,
   1.90943e-06,
   2.12865e-06,
   2.35999e-06,
   2.60348e-06,
   2.85917e-06,
   3.12711e-06,
   3.40735e-06,
   3.69993e-06,
   4.0049e-06,
   4.32234e-06,
   4.65229e-06,
   4.99482e-06,
   5.34999e-06,
   5.71786e-06,
   6.09851e-06,
   6.49201e-06,
   6.89843e-06,
   7.31785e-06,
   7.75035e-06,
   8.19601e-06,
   8.65491e-06,
   9.12716e-06,
   9.61283e-06,
   1.0112e-05,
   1.06248e-05,
   1.11514e-05,
   1.16917e-05,
   1.2246e-05,
   1.28144e-05,
   1.33969e-05,
   1.39936e-05,
   1.46048e-05,
   1.52305e-05,
   1.58708e-05,
   1.6526e-05,
   1.7196e-05,
   1.78811e-05,
   1.85814e-05,
   1.92971e-05,
   2.00282e-05,
   2.0775e-05,
   2.15377e-05,
   2.23163e-05,
   2.31111e-05,
   2.39223e-05,
   2.47499e-05,
   2.55943e-05,
   2.64555e-05,
   2.73339e-05,
   2.82295e-05,
   2.91426e-05,
   3.00735e-05,
   3.10223e-05,
   3.19892e-05,
   3.29746e-05,
   3.39785e-05,
   3.50014e-05,
   3.60434e-05,
   3.71047e-05,
   3.81858e-05,
   3.92867e-05,
   4.04079e-05,
   4.15495e-05,
   4.2712e-05,
   4.38956e-05,
   4.51006e-05,
   4.63273e-05,
   4.75761e-05,
   4.88474e-05,
   5.01414e-05,
   5.14586e-05,
   5.27993e-05,
   5.41639e-05,
   5.55529e-05,
   5.69665e-05,
   5.84053e-05,
   5.98696e-05,
   6.136e-05,
   6.383843e-05,
   6.44207e-05,
   6.5992e-05,
   6.75913e-05,
   6.9219e-05,
   7.08758e-05,
   7.25622e-05,
   7.42787e-05,
   7.6026e-05,
   7.78046e-05,
   7.96153e-05,
   8.14586e-05,
   8.33352e-05,
   8.52458e-05,
   8.71912e-05,
   8.91722e-05,
   9.11893e-05,
   9.32436e-05,
   9.53357e-05,
   9.74666e-05,
   9.96372e-05,
   0.000101848,
   0.000104101,
   0.000106396,
   0.000108735,
   0.000111118,
   0.000113547,
   0.000116023,
   0.000118547,
   0.00012112,
   0.000123744,
   0.000126419,
   0.000129148,
   0.000131932,
   0.0001363436,
   0.00013767,
   0.000140627,
   0.000143645,
   0.000146727,
   0.000149873,
   0.000153085,
   0.000156367,
   0.00015972,
   0.000163145,
   0.000166646,
   0.000170225,
   0.000173885,
   0.000177627,
   0.000181455,
   0.000185373,
   0.000189382,
   0.000193486,
   0.000197689,
   0.000201994,
   0.000206404,
   0.000210925,
   0.00021556,
   0.000220314,
   0.000225191,
   0.000230197,
   0.000235336,
   0.000240614,
   0.000246038,
   0.000251613,
   0.000257346,
   0.000263245,
   0.000269316,
   0.000275569,
   0.000282011,
   0.000288653,
   0.000295504,
   0.000302575,
   0.000309877,
   0.000317422,
   0.000325225,
   0.0003333,
   0.000341661,
   0.000350326,
   0.000359314,
   0.000368644,
   0.000378338,
   0.000388421,
   0.000398917,
   0.000409856,
   0.00042127,
   0.000433192,
   0.000445663,
   0.000458725,
   0.000472425,
   0.000486818,
   0.000501965,
   0.000517932,
   0.000534797,
   0.000552649,
   0.000571587,
   0.000591728,
   0.000613207,
   0.000636181,
   0.000660833,
   0.000687383,
   0.000716092,
   0.000747277,
   0.000781323,
   0.000818709,
   0.000860036,
   0.000906068,
   0.000957802,
   0.00101656,
   0.00108415,
   0.00116308,
   0.00125701,
   0.00137134,
   0.00151406,
   0.00169425,
   0.00187379,
   0.000669114,
   0.00300839,
   0.00156528,
   0.00100652,
   0.000690786,
   0.000483982,
   0.000335479,
   0.000222669,
   0.00013386,
   6.16948e-05,
   1.65373e-06,
   4.94184e-05,
   9.33071e-05,
   0.000130797,
   0.000164089,
   0.000193208,
   0.000219462,
   0.000242694,
   0.000263494,
   0.000281976,
   0.000300055,
   0.000315962,
   0.000330431,
   0.000343397,
   0.000356043,
   0.000366847,
   0.000377376,
   0.000387366,
   0.00039579,
   0.000403898,
   0.000412162,
   0.000419153,
   0.000425999,
   0.000432141,
   0.000437891,
   0.000443407,
   0.000448687,
   0.000453566,
   0.00045781,
   0.000462016,
   0.000466606,
   0.00046982,
   0.000472544,
   0.000476818,
   0.000479864,
   0.000482168,
   0.000485444,
   0.000488418,
   0.000490504,
   0.000492186,
   0.000495047,
   0.000496932,
   0.000498915,
   0.000499991,
   0.000502151,
   0.000502498,
   0.00050511,
   0.000506056,
   0.000507748,
   0.000508781,
   0.000509656,
   0.000511038,
   0.000511992,
   0.000512558,
   0.000512631,
   0.000514251,
   0.000514803,
   0.000515629,
   0.000515813,
   0.000516426,
   0.000516817,
   0.000517056,
   0.000517243,
   0.000516699,
   0.000517595,
   0.000518177,
   0.000518018,
   0.000518162,
   0.000518422,
   0.000518768,
   0.000518489,
   0.000518155,
   0.000518013,
   0.000517397,
   0.000517717,
   0.000517914,
   0.000517876,
   0.000517131,
   0.000516868,
   0.000517109,
   0.000516445,
   0.000516448,
   0.000515623,
   0.000514917,
   0.000514697,
   0.00051447,
   0.000513824,
   0.000513356,
   0.000512636,
   0.00051191,
   0.000511282,
   0.000510979,
   0.000510498,
   0.000509528,
   0.000508606,
   0.000507908,
   0.00050688,
   0.00050583,
   0.00050479,
   0.000503759,
   0.000502737,
   0.000501724,
   0.000500721,
   0.000499726,
   0.00049874,
   0.000497763,
   0.000496795,
   0.000495835,
   0.000494884,
   0.000493941,
   0.000493006,
   0.00049208,
   0.000491162,
   0.000490252,
   0.000489349,
   0.000488455,
   0.000487569,
   0.00048669,
   0.000485819,
   0.000484956,
   0.0004841,
   0.000483251,
   0.00048241,
   0.000481577,
   0.00048075,
   0.000479931,
   0.000479118,
   0.000478313,
   0.000477515,
   0.000476723,
   0.000475938,
   0.00047516,
   0.000474389,
   0.000473624,
   0.000472866,
   0.000472114,
   0.000471369,
   0.00047063,
   0.000469897,
   0.000469171,
   0.000468451,
   0.000467736,
   0.000467028,
   0.000466326,
   0.00046563,
   0.000464939,
   0.000464254,
   0.000463576,
   0.000462902,
   0.000462235,
   0.000461573,
   0.000460916,
   0.000460265,
   0.00045962,
   0.000458979,
   0.000458344,
   0.000457715,
   0.00045709,
   0.000456471,
   0.000455857,
   0.000455248,
   0.000454644,
   0.000454044,
   0.00045345,
   0.000452861,
   0.000452276,
   0.000451697,
   0.000451122,
   0.000450551,
   0.000449986,
   0.000449425,
   0.000448868,
   0.000448316,
   0.000447768,
   0.000447225,
   0.000446687,
   0.000446152,
   0.000445622,
   0.000445096,
   0.000444575,
   0.000444058,
   0.000443544,
   0.000443035,
   0.00044253,
   0.000442029,
   0.000441532,
   0.000441039,
   0.00044055,
   0.000440065,
   0.000439583,
   0.000439106,
   0.000438632,
   0.000438162,
   0.000437696,
   0.000437233,
   0.000436774,
   0.000436318,
   0.000435867,
   0.000435418,
   0.000434974,
   0.000434532,
   0.000434094,
   0.00043366,
   0.000433229,
   0.000432801,
   0.000432377,
   0.000431956,
   0.000431538,
   0.000431123,
   0.000430712,
   0.000430304,
   0.000429899,
   0.000429497,
   0.000429098,
   0.000428702,
   0.000428309,
   0.00042792,
   0.000427533,
   0.000427149,
   0.000426768,
   0.00042639,
   0.000426015,
   0.000425643,
   0.000425274,
   0.000424907,
   0.000424543,
   0.000424182,
   0.000423824,
   0.000423468,
   0.000423115,
   0.000422765,
   0.000422418,
   0.000422073,
   0.00042173,
   0.00042139,
   0.000421053,
   0.000420718,
   0.000420386,
   0.000420056,
   0.000419729,
   0.000419404,
   0.000419081,
   0.000418761,
   0.000418443,
   0.000418128,
   0.000417815,
   0.000417504,
   0.000417196,
   0.00041689,
   0.000416586,
   0.000416284,
   0.000415985,
   0.000415687,
   0.000415392,
   0.000415099,
   0.000414809,
   0.00041452,
   0.000414233,
   0.000413949,
   0.000413667,
   0.000413386,
   0.000413108,
   0.000412832,
   0.000412557,
   0.000412285,
   0.000412015,
   0.000411746,
   0.00041148,
   0.000411215,
   0.000410953,
   0.000410692,
   0.000410433,
   0.000410176,
   0.000409921,
   0.000409667,
   0.000409416,
   0.000409166,
   0.000408918,
   0.000408672,
   0.000408428};
   graph = new TGraph(500,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetMarkerColor(2);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph124622 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph124622","Graph",500,0.9,549.9);
   Graph_Graph_Graph_Graph_Graph_Graph124622->SetMinimum(5.741307e-09);
   Graph_Graph_Graph_Graph_Graph_Graph124622->SetMaximum(0.003309228);
   Graph_Graph_Graph_Graph_Graph_Graph124622->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph124622->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph124622->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph_Graph_Graph124622->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph124622);
   
   graph->Draw("lp");
   TLatex *   tex = new TLatex(382.241,0.003,"#alpha_{D} = 0.1");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(380,0.0001,"#alpha_{D} = 0.02");
   tex->SetTextColor(2);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> Zp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    928715,      16539]
NotebookOptionsPosition[    926006,      16496]
NotebookOutlinePosition[    926432,      16513]
CellTagsIndexPosition[    926389,      16510]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 StyleBox[
  RowBox[{"Plot", " ", "Template", "  ", "Pseudo", " ", "Dirac", " "}], 
  "Title"]], "Input",
 CellChangeTimes->{{3.635271765716153*^9, 3.635271785158025*^9}, {
  3.697772764944516*^9, 3.697772773503584*^9}, {3.6977736480696793`*^9, 
  3.697773651827362*^9}, {3.699406788860128*^9, 3.6994067917829113`*^9}, {
  3.699408620641596*^9, 3.699408625316968*^9}, {3.70440474827526*^9, 
  3.704404754150214*^9}, {3.704406076562415*^9, 3.704406077804489*^9}, {
  3.704817951522416*^9, 3.704817953571136*^9}},
 CellLabel->
  "In[3162]:=",ExpressionUUID->"12cb4252-1f11-4b44-9abe-03622b0be04a"],

Cell[BoxData[
 RowBox[{"Dirac", " ", "Plot", " ", "Pseudo", " ", "Template"}]], "Output",
 CellChangeTimes->{
  3.777358524640134*^9, 3.7773585547430763`*^9, 3.7773586100063047`*^9, 
   3.777358830400773*^9, 3.7773595944022083`*^9, {3.777359632510607*^9, 
   3.777359656482646*^9}, 3.7773621144471684`*^9, 3.7773623155365868`*^9, 
   3.7773625494668922`*^9, 3.777362830303526*^9, 3.777362903843215*^9, 
   3.7773629517399683`*^9, 3.777363025355146*^9, 3.777364237340798*^9, 
   3.777364289597495*^9, 3.777364472937594*^9, 3.777364529682827*^9, {
   3.777364568186428*^9, 3.777364588969997*^9}, 3.777365366435413*^9, 
   3.777365441361671*^9, 3.777365606286482*^9, 3.777366094910219*^9, 
   3.777369753725124*^9, 3.777369940547124*^9, 3.777370039797915*^9, 
   3.777370178848795*^9, 3.777370389418291*^9, 3.777370638791664*^9, 
   3.77737073095363*^9, 3.77737272345128*^9, 3.777373838177713*^9, 
   3.777373921842112*^9, 3.777374026849257*^9, 3.777374067846574*^9, 
   3.777374113836623*^9, 3.7773741566417303`*^9, 3.777376205885316*^9, 
   3.777376301452298*^9, 3.7773763615195713`*^9, 3.777376429821413*^9, 
   3.777376464738554*^9, 3.777376525323843*^9, 3.777376579803822*^9, 
   3.777376642589102*^9, 3.777376699733821*^9, 3.777376819951591*^9, 
   3.77737715914025*^9, 3.7773785905330877`*^9, 3.778499448880815*^9, 
   3.77849952926285*^9, 3.778499715812805*^9, 3.778499786717597*^9, 
   3.778500874752699*^9, 3.7785009591364202`*^9, 3.7792774864379597`*^9, 
   3.7792776267331944`*^9, 3.779286795988495*^9, 3.77928764161936*^9, 
   3.7792883227455797`*^9, 3.779378998700439*^9, 3.784460864694397*^9, 
   3.784461065885791*^9, 3.784461411874342*^9, 3.784461580027214*^9, 
   3.784461768095195*^9, 3.784461950717935*^9, 3.7867703768271837`*^9, 
   3.796992698353071*^9, 3.796993611929513*^9, 3.7969952433958893`*^9, 
   3.797826933459961*^9, 3.8357912794086*^9, 3.835791620027081*^9, 
   3.8357924240253963`*^9, 3.835794972231892*^9, 3.858438866909704*^9, 
   3.858440404734303*^9, 3.858440522804348*^9, 3.858441355215734*^9, 
   3.858441547927306*^9, 3.8584427427497683`*^9, {3.858442784800892*^9, 
   3.8584428125019283`*^9}, 3.8584442210618258`*^9, 3.858444741642666*^9, 
   3.858444828174491*^9, 3.858444908888741*^9, 3.858444963273281*^9, 
   3.858444994190074*^9, 3.8584451588869534`*^9, 3.858446064807534*^9, 
   3.858446338135982*^9, 3.8584905468391743`*^9, 3.85849064772915*^9, 
   3.858491419165357*^9, 3.858494472387205*^9, 3.858495902382056*^9, 
   3.858497451832551*^9, 3.858497643179284*^9, 3.858497687552466*^9, 
   3.858497878894352*^9, 3.8584979303366137`*^9, 3.858497987711804*^9, 
   3.8584991901049747`*^9, 3.858500834059039*^9, 3.858501184539639*^9, 
   3.858501282637575*^9, 3.8588477818568153`*^9, {3.8588478364341516`*^9, 
   3.858847924368146*^9}, 3.858847959203404*^9, 3.858847998862041*^9, 
   3.858848839626937*^9, 3.858848992483473*^9, 3.8588490847650747`*^9, 
   3.858849138653776*^9, 3.858915069569312*^9, 3.859352719938541*^9, 
   3.859352754253805*^9, 3.859352819942875*^9, 3.8593528761328077`*^9, 
   3.859471418518355*^9, 3.8616915971670237`*^9, 3.861691740098035*^9, 
   3.861691943852421*^9, 3.8616920377530737`*^9, 3.861692245265983*^9, 
   3.8616923648940477`*^9, 3.861692414494111*^9, 3.8616926027728367`*^9, 
   3.861692700096221*^9, 3.861693638487505*^9, 3.863233413165406*^9, 
   3.892540385247531*^9, 3.892540505791996*^9, 3.892541613921566*^9, 
   3.8925417809466553`*^9, 3.892542037350904*^9, 3.89254215734343*^9, 
   3.892542791896903*^9, 3.892543002763361*^9, 3.892543051807261*^9, 
   3.8925435536592283`*^9, 3.8925485467750177`*^9, 3.911877495198813*^9, 
   3.9118775950028257`*^9, 3.9118776262000437`*^9, 3.911877667211969*^9, {
   3.9118777138433*^9, 3.911877736467978*^9}, 3.911878550399089*^9, 
   3.9119946198089743`*^9, 3.911995777994604*^9, 3.911995814899137*^9, 
   3.911995895432452*^9},
 CellLabel->
  "Out[3162]=",ExpressionUUID->"bd31e102-1a27-47a8-9d7a-47ab1790c3ae"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.704406080188643*^9, 3.704406080194418*^9}},
 CellLabel->
  "In[3163]:=",ExpressionUUID->"7ef89d3c-2017-4350-a7ca-e70a03db4080"],

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\n", 
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MaTeX", ",", 
    RowBox[{"\"\<Preamble\>\"", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\\\\usepackage{amsmath,amssymb}\>\"", ",", 
       "\"\<\\\\usepackage{lmodern,exscale}\>\"", ",", 
       "\"\<\\\\usepackage[dvipsnames]{xcolor}\>\""}], "}"}]}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellLabel->
  "In[3164]:=",ExpressionUUID->"7ed68ef6-1bba-4071-bb4e-6232147ac51c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{"Preliminaries", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GeV", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MeV", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gmin", "=", 
     RowBox[{"0.9", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gmax", "=", 
     RowBox[{"12", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ymin", " ", "=", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "14.3"}]]}], ";", " ", 
    RowBox[{"ymax", " ", "=", " ", 
     RowBox[{"1", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xmin", " ", "=", " ", 
     RowBox[{"1", "MeV"}]}], ";", " ", 
    RowBox[{"xmax", " ", "=", 
     RowBox[{"0.6", " ", "GeV"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"was", " ", "2", " ", "GeV"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fill", "  ", "=", " ", 
     RowBox[{"Lighter", "[", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Gray", "]"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fillGreen", "=", 
     RowBox[{"Lighter", "[", 
      RowBox[{"Lighter", "[", "Green", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fillBlue", "=", 
     RowBox[{"Lighter", "[", 
      RowBox[{"Lighter", "[", "Blue", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fillCyan", "=", 
     RowBox[{"Lighter", "[", "Cyan", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Scalar", " ", "Relic", " ", "Target"}], ";"}], "Section"], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScalarTarget", " ", "=", " ", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</Users/celentan/DropBox/POKER/Zprime/scalar.dat\>\"", ",", 
       "\"\<Table\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "ScalarTarget", "]"}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"ScalarTarget", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"ScalarTarget", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "/", "1000."}]}]}], "]"}], 
    ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"A", ".", "C", ".", " ", "from"}], " ", "MeV", " ", "to", " ", 
     "GeV"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "ScalarTarget", "]"}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"ScalarTarget", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"ScalarTarget", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}]}]}]}], "]"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"A", ".", "C", ".", " ", "Gordan"}], " ", "does", " ", "not", 
     " ", "have", " ", "4", "pi"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScalarTargetY0p1", "=", "ScalarTarget"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "ScalarTargetY0p1", "]"}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"ScalarTargetY0p1", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"ScalarTargetY0p1", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "/", "0.1"}], "]"}], "*", 
        "9"}]}]}], "]"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"A", ".", "C", ".", " ", 
       RowBox[{"gZ", "'"}]}], " ", "limit", " ", "for", " ", "ratio"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "and", " ", "alphaD"}], "=", "0.1"}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScalarTargetY0p02", "=", "ScalarTarget"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "ScalarTargetY0p02", "]"}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"ScalarTargetY0p02", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"ScalarTargetY0p02", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "/", "0.02"}], "]"}], "*", 
        "9"}]}]}], "]"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"A", ".", "C", ".", " ", 
       RowBox[{"gZ", "'"}]}], " ", "limit", " ", "for", " ", "ratio"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "and", " ", "alphaD"}], "=", "0.1"}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScalarRelicPlot", " ", "=", 
     RowBox[{"ListLogLogPlot", "[", " ", 
      RowBox[{"ScalarTarget", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Black", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScalarRelicPlotY0p1", " ", "=", 
     RowBox[{"ListLogLogPlot", "[", " ", 
      RowBox[{"ScalarTargetY0p1", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Black", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScalarRelicPlotY0p02", " ", "=", 
     RowBox[{"ListLogLogPlot", "[", " ", 
      RowBox[{"ScalarTargetY0p02", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Black", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"g", "-", "2"}], ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gm2", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<~/DropBox/POKER/Zprime/2022B/g_2_2sigma_band.csv\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<CSV\>\"", ",", "\"\<Data\>\"", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gm2Up", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<~/DropBox/POKER/Zprime/2022B/g_2_2sigma_band.csv\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<CSV\>\"", ",", "\"\<Data\>\"", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gm2Down", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<~/DropBox/POKER/Zprime/2022B/g_2_2sigma_band.csv\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<CSV\>\"", ",", "\"\<Data\>\"", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"gm2Plot", "=", 
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"gm2", ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
        RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", "fillGreen"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"FontFamily", "\[Rule]", " ", "\"\<Times New Roman\>\""}], 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Green", ",", 
           RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}]}], "]"}]}], 
     ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"gm2Plot", "=", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"gm2Up", ",", "gm2Down"}], "}"}], ",", 
        RowBox[{"Filling", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", "\[Rule]", 
           RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", "fillGreen"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Green", ",", 
           RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], ",", 
        RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"FontFamily", "\[Rule]", " ", "\"\<Times New Roman\>\""}], 
          "}"}]}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], ";"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"Borexino", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"borex", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</Users/celentan/DropBox/POKER/Zprime/Borexino_MvsEps.dat\>\"", 
       ",", "\"\<Table\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"1", " ", 
        RowBox[{"Length", "[", "borex", "]"}]}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"borex", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"borex", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "/", "1000."}]}]}], "]"}], 
    ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"A", ".", "C", ".", " ", "from"}], " ", "MeV", " ", "to", " ", 
      "GeV"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"yborex0p1", "=", "borex"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"1", " ", 
        RowBox[{"Length", "[", "yborex0p1", "]"}]}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"yborex0p1", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"yborex0p1", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", 
        RowBox[{"yborex0p1", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "0.1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.", "/", "3"}], ")"}], "^", "4"}]}]}]}], "]"}], ";", " ", 
    
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"A", ".", "C", ".", " ", 
       RowBox[{"gd", "^", "2"}]}], " ", "*", " ", "alphaD", " ", "*", " ", 
      RowBox[{
       RowBox[{"(", "mR", ")"}], "^", "4"}]}], "*)"}], "\[IndentingNewLine]", 
    
    RowBox[{"borexPlot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"borex", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Purple", ",", " ", 
          RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
          RowBox[{"Dashing", "[", "Large", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", " ", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{"fill", ",", 
           RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"borexPlotY0p1", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"yborex0p1", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Purple", ",", " ", 
          RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
          RowBox[{"Dashing", "[", "Large", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", " ", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{"fill", ",", 
           RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"CCFR", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CCFR", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\<~/DropBox/POKER/Zprime/CCFR_MvsEps.dat\>\"", ",", 
       "\"\<Table\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CCFRPlot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"CCFR", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Magenta", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
          RowBox[{"Dashing", "[", "Large", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", " ", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{"fill", ",", 
           RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"BelleII", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"belleIIvanilla", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</Users/celentan/DropBox/POKER/Zprime/2022B/Belle2vanilla.dat\>\"", 
       ",", "\"\<Table\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"belleIIvanillaPlot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"belleIIvanilla", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Cyan", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{"fillCyan", ",", 
           RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"belleIIinvis", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</Users/celentan/DropBox/POKER/Zprime/2022B/Belle2invis.dat\>\"", 
       ",", "\"\<Table\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"belleIIinvisPlot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"belleIIinvis", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Cyan", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{"fillCyan", ",", 
           RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"Babar", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"babar", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</Users/celentan/DropBox/POKER/Zprime/BaBarData.dat.txt\>\"", ",", 
       "\"\<Table\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"babarPlot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"babar", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", " ", 
          RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", " ", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{"fillBlue", ",", 
           RowBox[{"Opacity", "[", "0.7", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"NA64mu", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"na64muvanilla", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\<~/DropBox/POKER/Zprime/2022B/na64mu_vanilla.dat\>\"", ",", 
       "\"\<Table\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"na64muvanillaPlot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"na64muvanilla", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Orange", ",", " ", 
          RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", " ", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lighter", "[", "Orange", "]"}], ",", 
           RowBox[{"Opacity", "[", "0.4", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"NA64vanilla", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"na64vanilla", "=", 
     RowBox[{
     "Import", "[", 
      "\"\</Users/celentan/Dropbox/POKER/Zprime/2022B/results_ZFF_iteration_2.\
dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"1", " ", 
        RowBox[{"Length", "[", "na64vanilla", "]"}]}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"na64vanilla", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"na64vanilla", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "/", "1000."}]}]}], "]"}], 
    ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"A", ".", "C", ".", " ", "from"}], " ", "MeV", " ", "to", " ", 
      "GeV"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"na64vanillaPlot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"na64vanilla", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", " ", 
          RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"NA64DM", ";"}], "Section"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"na64DM0p1", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</Users/celentan/Dropbox/POKER/Zprime/2022B/results_ZFF_alphaD0.1_\
iteration_2.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"1", " ", 
        RowBox[{"Length", "[", "na64DM0p1", "]"}]}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"na64DM0p1", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"na64DM0p1", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "/", "1000."}]}]}], "]"}], 
    ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"A", ".", "C", ".", " ", "from"}], " ", "MeV", " ", "to", " ", 
      "GeV"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"na64DM0p1Plot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"na64DM0p1", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", " ", 
          RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"na64DM0p02", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</Users/celentan/Dropbox/POKER/Zprime/2022B/results_ZFF_alphaD0.02_\
iteration_2.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"1", " ", 
        RowBox[{"Length", "[", "na64DM0p02", "]"}]}]}], ",", " ", 
      RowBox[{"i", "++"}], " ", ",", 
      RowBox[{
       RowBox[{"na64DM0p02", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"na64DM0p02", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "/", "1000."}]}]}], "]"}], 
    ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"A", ".", "C", ".", " ", "from"}], " ", "MeV", " ", "to", " ", 
      "GeV"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"na64DM0p02Plot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"na64DM0p02", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", " ", 
          RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Dashed"}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       StyleBox[
        RowBox[{"Naive", ";"}], "Section"], "\[IndentingNewLine]", "naive"}], 
      "=", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</Users/celentan/DropBox/POKER/Zprime/results_MvsEps_VFF_alphaD0p1.\
dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"1", " ", 
         RowBox[{"Length", "[", "naive", "]"}]}]}], ",", " ", 
       RowBox[{"i", "++"}], " ", ",", 
       RowBox[{
        RowBox[{"naive", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"naive", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], "/", "1000."}]}]}], "]"}], 
     ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"A", ".", "C", ".", " ", "from"}], " ", "MeV", " ", "to", " ", 
       "GeV"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"1", " ", 
         RowBox[{"Length", "[", "naive", "]"}]}]}], ",", " ", 
       RowBox[{"i", "++"}], " ", ",", 
       RowBox[{
        RowBox[{"naive", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"naive", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "/", "0.0144"}]}]}], "]"}], 
     ";", " ", "\[IndentingNewLine]", 
     RowBox[{"naivePlot", "=", 
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"naive", ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", " ", 
           RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}]}], "]"}]}], 
     ";"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.627276287379361*^9, 3.6272762994666986`*^9}, 
   3.6272763311295223`*^9, {3.6272763620538187`*^9, 3.6272763712429533`*^9}, {
   3.627276417802558*^9, 3.627276475619648*^9}, {3.62727655278618*^9, 
   3.627276578949994*^9}, {3.627276616842969*^9, 3.627276648422545*^9}, 
   3.627276704828423*^9, 3.627276747150509*^9, {3.6272773214834623`*^9, 
   3.6272773756187677`*^9}, {3.627277432657384*^9, 3.62727746001414*^9}, {
   3.627281928123255*^9, 3.627281968723558*^9}, {3.627282003818428*^9, 
   3.6272820067879267`*^9}, {3.627621644127421*^9, 3.627621645302174*^9}, 
   3.627930880581831*^9, {3.6279320197147512`*^9, 3.627932020938903*^9}, 
   3.6279366636710463`*^9, {3.6279367433762007`*^9, 3.6279367863073883`*^9}, {
   3.6279381833253736`*^9, 3.627938276934778*^9}, {3.6279383382613783`*^9, 
   3.627938339442849*^9}, {3.627938893350122*^9, 3.627938893532691*^9}, {
   3.6279433438455772`*^9, 3.627943404765123*^9}, {3.627943480210958*^9, 
   3.627943487596534*^9}, {3.627943563284575*^9, 3.6279435980339127`*^9}, {
   3.6279436459577417`*^9, 3.627943652287163*^9}, {3.627943689034155*^9, 
   3.6279436920595503`*^9}, 3.627944221359771*^9, {3.6279443116400633`*^9, 
   3.627944328213386*^9}, {3.627944420681005*^9, 3.627944443300126*^9}, {
   3.627944658263946*^9, 3.62794480639959*^9}, {3.627945003429203*^9, 
   3.627945024633212*^9}, {3.6279451193858747`*^9, 3.627945166678143*^9}, {
   3.627949063973874*^9, 3.627949089798812*^9}, {3.6279491568153543`*^9, 
   3.627949209868602*^9}, 3.6279492538216257`*^9, {3.627949317991396*^9, 
   3.6279494151727953`*^9}, {3.627949445682971*^9, 3.6279496257623863`*^9}, {
   3.62830365782829*^9, 3.6283036603954897`*^9}, {3.628303723037278*^9, 
   3.628303788021491*^9}, {3.628303980137476*^9, 3.628303982372345*^9}, {
   3.628304026246437*^9, 3.628304028082178*^9}, 3.6283040969428577`*^9, {
   3.628312639153529*^9, 3.62831265174109*^9}, {3.628312700054942*^9, 
   3.6283127219106503`*^9}, {3.628312785413068*^9, 3.628312794852085*^9}, {
   3.6283128267751303`*^9, 3.628312834505947*^9}, {3.62831291140994*^9, 
   3.628312911889382*^9}, {3.628313115449333*^9, 3.62831317176197*^9}, {
   3.628313266718354*^9, 3.628313268369828*^9}, {3.628314096106855*^9, 
   3.6283141046130238`*^9}, {3.628314147037732*^9, 3.628314152543071*^9}, {
   3.628314192080318*^9, 3.6283142185845013`*^9}, {3.6283142943463907`*^9, 
   3.628314296875543*^9}, {3.628314337510593*^9, 3.628314339043872*^9}, {
   3.6283143997550364`*^9, 3.628314430143643*^9}, {3.628314461438593*^9, 
   3.628314526435561*^9}, {3.62832125062287*^9, 3.62832125272666*^9}, {
   3.628366129994712*^9, 3.6283661792728853`*^9}, {3.6283662256961527`*^9, 
   3.628366296306588*^9}, {3.628367011459893*^9, 3.628367056777807*^9}, 
   3.628367178129973*^9, {3.628367220777861*^9, 3.628367257936692*^9}, {
   3.6283676114123096`*^9, 3.6283676126514053`*^9}, {3.628367862981502*^9, 
   3.628367886817253*^9}, {3.628367960426559*^9, 3.62836800422672*^9}, {
   3.628369256978286*^9, 3.6283692780627832`*^9}, {3.628375210222097*^9, 
   3.6283752330770473`*^9}, {3.628375310786141*^9, 3.628375555827696*^9}, {
   3.6283756251148767`*^9, 3.628375625332106*^9}, {3.628375699911655*^9, 
   3.628375700004732*^9}, {3.628491577068224*^9, 3.628491720351828*^9}, {
   3.6297352483335447`*^9, 3.629735248873638*^9}, {3.6297353783107443`*^9, 
   3.6297354056510887`*^9}, {3.629744691420211*^9, 3.629744694252421*^9}, {
   3.629745029573498*^9, 3.6297450475386963`*^9}, {3.629745354935051*^9, 
   3.6297453572406816`*^9}, {3.62974591634529*^9, 3.629745918144843*^9}, 
   3.629746332425259*^9, {3.629746364151286*^9, 3.629746369319522*^9}, {
   3.629748254559465*^9, 3.629748292930533*^9}, {3.6297484389593487`*^9, 
   3.629748439332608*^9}, 3.6297484722726927`*^9, {3.630087610228038*^9, 
   3.630087772624981*^9}, {3.630087974370872*^9, 3.6300879836936083`*^9}, {
   3.630088290434216*^9, 3.6300883062302*^9}, {3.6300885432526007`*^9, 
   3.630088545698637*^9}, 3.6300886577444696`*^9, {3.630088828453521*^9, 
   3.630088848267582*^9}, {3.630088902117262*^9, 3.6300889026624928`*^9}, {
   3.630091931267579*^9, 3.630092098707881*^9}, {3.6300923578999367`*^9, 
   3.63009250333607*^9}, {3.630092612747333*^9, 3.6300927577677298`*^9}, {
   3.630092799338163*^9, 3.6300927994240026`*^9}, {3.630092832012617*^9, 
   3.6300928324997377`*^9}, {3.6300948254792213`*^9, 
   3.6300948255582542`*^9}, {3.6300948795780373`*^9, 
   3.6300948801979523`*^9}, {3.630095212566401*^9, 3.630095216309359*^9}, {
   3.6301701812533703`*^9, 3.6301703044229317`*^9}, {3.630170385661001*^9, 
   3.630170393248556*^9}, {3.630170496739297*^9, 3.630170590311531*^9}, {
   3.630172509384495*^9, 3.630172721572673*^9}, {3.630178663781927*^9, 
   3.630178691929669*^9}, 3.6301915804903183`*^9, {3.6304253491081667`*^9, 
   3.630425380313398*^9}, {3.630425464411941*^9, 3.630425466479446*^9}, {
   3.630425504139559*^9, 3.6304255063546352`*^9}, {3.630425571372189*^9, 
   3.630425581912963*^9}, {3.630425907795683*^9, 3.6304259145736732`*^9}, {
   3.630427944711864*^9, 3.630428110946293*^9}, 3.630428157086855*^9, {
   3.6304284746373453`*^9, 3.6304284747155724`*^9}, {3.630428511323311*^9, 
   3.630428603349287*^9}, {3.630428672923641*^9, 3.630428700684214*^9}, {
   3.630428954499807*^9, 3.630428957449108*^9}, {3.630430771707822*^9, 
   3.63043077206699*^9}, {3.630431624900161*^9, 3.630431625243249*^9}, {
   3.6304316778249407`*^9, 3.6304317042734537`*^9}, {3.630431853133263*^9, 
   3.630431854643018*^9}, {3.6304319954359417`*^9, 3.6304319959923363`*^9}, {
   3.6304321951576977`*^9, 3.630432226155128*^9}, {3.630432282315682*^9, 
   3.630432386577814*^9}, {3.630432417508144*^9, 3.630432418106175*^9}, {
   3.63043245583766*^9, 3.6304324608773518`*^9}, {3.6304326851635447`*^9, 
   3.630432685928069*^9}, {3.630432992648985*^9, 3.6304330083484297`*^9}, {
   3.63043318768857*^9, 3.630433190800366*^9}, {3.6304332277208157`*^9, 
   3.630433309100822*^9}, {3.63043334239765*^9, 3.630433390115898*^9}, {
   3.630433429051338*^9, 3.6304335038819304`*^9}, {3.630434320339603*^9, 
   3.6304343500127163`*^9}, {3.630434480884691*^9, 3.630434543108021*^9}, {
   3.630434917777628*^9, 3.630434946776476*^9}, {3.630434985762347*^9, 
   3.630434992489554*^9}, {3.6304352321086187`*^9, 3.630435237120845*^9}, {
   3.630558146801186*^9, 3.630558190579921*^9}, {3.630559444080386*^9, 
   3.630559451565155*^9}, {3.63055950470148*^9, 3.630559516659767*^9}, {
   3.6305608203333683`*^9, 3.630560823796479*^9}, 3.630636795344365*^9, {
   3.630699313941718*^9, 3.6306994042954073`*^9}, {3.630713179491097*^9, 
   3.6307131880250673`*^9}, {3.630713235409075*^9, 3.630713238089107*^9}, {
   3.6307132920355883`*^9, 3.630713329818181*^9}, {3.630713957042596*^9, 
   3.630713966230212*^9}, {3.6307286643394136`*^9, 3.630728675003577*^9}, {
   3.630728789266083*^9, 3.630728857053645*^9}, {3.6307289886562233`*^9, 
   3.6307290847638607`*^9}, {3.6307291554548817`*^9, 3.630729183113796*^9}, 
   3.630729233868153*^9, {3.63072929783214*^9, 3.630729426297583*^9}, {
   3.6307294790225677`*^9, 3.63072947938409*^9}, {3.630729539177431*^9, 
   3.630729539315596*^9}, {3.630729587407548*^9, 3.630729649344159*^9}, {
   3.630729850635131*^9, 3.63072987338834*^9}, {3.6307300666869707`*^9, 
   3.630730073765383*^9}, {3.630730511187007*^9, 3.630730519118585*^9}, {
   3.630788543293272*^9, 3.630788573967854*^9}, {3.630788661450655*^9, 
   3.630788662716193*^9}, {3.630788716189756*^9, 3.630788733623901*^9}, {
   3.6308706843960543`*^9, 3.6308706988957853`*^9}, {3.630870806413612*^9, 
   3.630870810310717*^9}, {3.630888728771517*^9, 3.630888731892831*^9}, {
   3.63124315292807*^9, 3.631243155151616*^9}, {3.631314635175098*^9, 
   3.631314688884688*^9}, {3.631819826440322*^9, 3.631819827770035*^9}, {
   3.631842697237535*^9, 3.631842841462655*^9}, {3.632695004241829*^9, 
   3.632695351520755*^9}, {3.6326954758966713`*^9, 3.6326956774613857`*^9}, {
   3.632695770064971*^9, 3.632695771788817*^9}, {3.632695816837719*^9, 
   3.63269584045448*^9}, {3.632695875945944*^9, 3.632695884573324*^9}, {
   3.6326959194992447`*^9, 3.63269599468777*^9}, {3.632696570493909*^9, 
   3.632696601256157*^9}, {3.6326966358079977`*^9, 3.632696665885792*^9}, {
   3.6326981383660316`*^9, 3.632698159664736*^9}, {3.632698398547303*^9, 
   3.632698404253285*^9}, {3.63276444263299*^9, 3.632764461244555*^9}, {
   3.632803047043437*^9, 3.632803145491906*^9}, {3.6333616224486732`*^9, 
   3.633361624441784*^9}, 3.633361845035893*^9, 3.633365042280003*^9, {
   3.633365075386703*^9, 3.6333651503723173`*^9}, {3.633365180479735*^9, 
   3.63336538265652*^9}, {3.633365537875308*^9, 3.6333655575469637`*^9}, {
   3.633367965067541*^9, 3.633368356332717*^9}, 3.633368395512362*^9, {
   3.6333685694355717`*^9, 3.633368570482936*^9}, {3.6333686209511623`*^9, 
   3.633368623093865*^9}, {3.63336867296164*^9, 3.633368689995327*^9}, {
   3.633372767480171*^9, 3.633372771300294*^9}, 3.633372964557028*^9, {
   3.633493914420825*^9, 3.6334939647555237`*^9}, {3.633494065605768*^9, 
   3.633494074863655*^9}, {3.633494152255142*^9, 3.6334941526194973`*^9}, {
   3.633494205297964*^9, 3.6334942089032288`*^9}, {3.633494759093272*^9, 
   3.6334947950259037`*^9}, {3.633495182519701*^9, 3.633495218665505*^9}, {
   3.634065349963415*^9, 3.634065950224122*^9}, {3.634066173698928*^9, 
   3.6340661884119453`*^9}, {3.634066578763916*^9, 3.634066613328599*^9}, {
   3.634096268528266*^9, 3.634096269092716*^9}, {3.634096309986165*^9, 
   3.634096340350618*^9}, {3.634253304350988*^9, 3.634253360276711*^9}, {
   3.634253399457263*^9, 3.63425345104697*^9}, {3.634253496455*^9, 
   3.634253646650082*^9}, {3.6342649658847647`*^9, 3.63426498649198*^9}, 
   3.634265037624804*^9, {3.634273161543974*^9, 3.634273200763171*^9}, {
   3.63427336110402*^9, 3.6342733800607862`*^9}, {3.6344194930326653`*^9, 
   3.634419493548427*^9}, {3.634419547150506*^9, 3.6344195573135242`*^9}, {
   3.634419724993024*^9, 3.634419725085463*^9}, {3.6344198186217527`*^9, 
   3.634419896092018*^9}, {3.634422158700077*^9, 3.634422174177814*^9}, {
   3.6344262321528997`*^9, 3.634426284261365*^9}, {3.6344923566055202`*^9, 
   3.6344923878565187`*^9}, {3.634492421331215*^9, 3.634492451927651*^9}, {
   3.634492510267309*^9, 3.634492547516865*^9}, {3.63449258168183*^9, 
   3.634492672224904*^9}, {3.63449971262847*^9, 3.6344997147868023`*^9}, {
   3.634662115582814*^9, 3.634662147485609*^9}, {3.63492256416054*^9, 
   3.6349225652087603`*^9}, {3.634922783507392*^9, 3.634922784366642*^9}, {
   3.634922973258168*^9, 3.634923043776375*^9}, {3.634923082668104*^9, 
   3.6349230961141033`*^9}, {3.6349231877285137`*^9, 3.634923197270565*^9}, {
   3.63492431540034*^9, 3.6349243160504913`*^9}, 3.634929841137176*^9, {
   3.634940864131013*^9, 3.634940870373371*^9}, {3.634940903375572*^9, 
   3.634941016167676*^9}, {3.634941069785942*^9, 3.634941084520293*^9}, {
   3.6349411220586843`*^9, 3.6349411455672398`*^9}, 3.634941186352145*^9, {
   3.6349412534245977`*^9, 3.634941264191984*^9}, {3.634941348589473*^9, 
   3.6349413674099293`*^9}, {3.634941484892139*^9, 3.634941570323264*^9}, {
   3.634941607931533*^9, 3.634941614233346*^9}, {3.634941668490776*^9, 
   3.6349417011226683`*^9}, {3.6349417327047253`*^9, 
   3.6349418764136677`*^9}, {3.634941916014873*^9, 3.634942000885901*^9}, {
   3.635266499821392*^9, 3.6352665289444933`*^9}, {3.635271366850514*^9, 
   3.635271398687468*^9}, {3.638554725167391*^9, 3.638554757436473*^9}, {
   3.638556198811563*^9, 3.638556198848638*^9}, {3.6388040159446487`*^9, 
   3.638804029506887*^9}, {3.638805046740425*^9, 3.638805072728685*^9}, {
   3.6388454862641497`*^9, 3.638845500260522*^9}, 3.638885022701412*^9, 
   3.641225649725214*^9, {3.641320046863015*^9, 3.641320166885601*^9}, {
   3.64132020766868*^9, 3.6413202553360987`*^9}, {3.641320410479505*^9, 
   3.641320425777791*^9}, {3.641322296397232*^9, 3.641322304695897*^9}, {
   3.641322665278926*^9, 3.6413226871391563`*^9}, {3.641323026132056*^9, 
   3.641323035682179*^9}, 3.641518194281502*^9, {3.644616802946907*^9, 
   3.6446169767826*^9}, {3.6446170097935867`*^9, 3.644617127075914*^9}, {
   3.644617184364706*^9, 3.644617247921627*^9}, 3.644617284228498*^9, {
   3.644617329096334*^9, 3.644617353075473*^9}, {3.644617398896343*^9, 
   3.644617399448309*^9}, 3.644617460292975*^9, {3.644617506911251*^9, 
   3.6446176333379927`*^9}, {3.644617727093794*^9, 3.6446177808621197`*^9}, {
   3.644803361230625*^9, 3.644803363369411*^9}, {3.6449391447053423`*^9, 
   3.64493918544407*^9}, {3.647722332138652*^9, 3.647722389729129*^9}, {
   3.647722430293705*^9, 3.647722465474003*^9}, {3.647722510653854*^9, 
   3.6477226307696667`*^9}, {3.647722708906136*^9, 3.647722709791473*^9}, {
   3.6477227648476057`*^9, 3.647722797341601*^9}, {3.647722848874722*^9, 
   3.647722849319906*^9}, {3.6477228819784317`*^9, 3.647722882397108*^9}, {
   3.65159235728835*^9, 3.6515923596078863`*^9}, {3.651592596706381*^9, 
   3.6515926156217318`*^9}, {3.651593042714375*^9, 3.6515930431124287`*^9}, 
   3.65159827899673*^9, {3.652145895647666*^9, 3.652145898658345*^9}, 
   3.6524087589604473`*^9, {3.6524493531873693`*^9, 3.652449364636032*^9}, {
   3.652449422969965*^9, 3.652449472215317*^9}, {3.652720721689514*^9, 
   3.652720725806744*^9}, {3.65272085894271*^9, 3.6527208611802893`*^9}, {
   3.6533563483571243`*^9, 3.6533563839641733`*^9}, {3.666119940493204*^9, 
   3.666119941092265*^9}, {3.666120736743569*^9, 3.666121056692968*^9}, {
   3.6661211356359377`*^9, 3.666121138821932*^9}, {3.6661214568499727`*^9, 
   3.666121465404314*^9}, {3.666121720537572*^9, 3.666121788022725*^9}, {
   3.666122071995369*^9, 3.666122133948894*^9}, {3.666198866725724*^9, 
   3.666198952386828*^9}, {3.666221617469741*^9, 3.666221724424366*^9}, {
   3.666443638623261*^9, 3.6664436390071287`*^9}, {3.666447527786955*^9, 
   3.6664475389316673`*^9}, {3.66644771669737*^9, 3.666447722075132*^9}, {
   3.666471088285511*^9, 3.666471261927809*^9}, {3.666471301867782*^9, 
   3.666471302564032*^9}, {3.6664713374752703`*^9, 3.666471367883211*^9}, {
   3.666471433885126*^9, 3.6664714354964123`*^9}, {3.666472082044976*^9, 
   3.666472130575436*^9}, {3.666472217679117*^9, 3.666472274517312*^9}, {
   3.6664724210443583`*^9, 3.6664724267250223`*^9}, {3.666472524200966*^9, 
   3.666472524981853*^9}, {3.666472612290954*^9, 3.66647261886062*^9}, {
   3.6664727804519453`*^9, 3.666472805019411*^9}, {3.666473185799317*^9, 
   3.66647319835229*^9}, {3.666476366681061*^9, 3.6664763744558287`*^9}, {
   3.666476445829863*^9, 3.6664764580016317`*^9}, {3.66647649803323*^9, 
   3.6664764984408607`*^9}, {3.6664765567327423`*^9, 3.666476592619823*^9}, {
   3.666476751889859*^9, 3.66647675373209*^9}, {3.6664912732384453`*^9, 
   3.666491420189714*^9}, {3.666491452800353*^9, 3.666491453541739*^9}, {
   3.6664914885161667`*^9, 3.666491494516086*^9}, {3.666491529673414*^9, 
   3.6664915359460793`*^9}, {3.6664916095525503`*^9, 3.666491613753187*^9}, {
   3.6664916549732113`*^9, 3.666491803404982*^9}, {3.6664918427646437`*^9, 
   3.666491893264965*^9}, {3.666491941522189*^9, 3.666492056190846*^9}, {
   3.666492466714284*^9, 3.666492518026031*^9}, {3.666492744758354*^9, 
   3.666492746916335*^9}, {3.666492820434846*^9, 3.666492830266273*^9}, {
   3.6664928645380507`*^9, 3.666492874797805*^9}, {3.666493978669277*^9, 
   3.6664940466898212`*^9}, {3.6664941040243196`*^9, 3.666494123337434*^9}, {
   3.6664943528630447`*^9, 3.666494358571413*^9}, 3.666494427249544*^9, {
   3.671589992527379*^9, 3.6715899962659407`*^9}, {3.671728490941293*^9, 
   3.671728498847705*^9}, {3.672190724032352*^9, 3.672190728027193*^9}, {
   3.674699543429014*^9, 3.67469956370221*^9}, {3.675080074895362*^9, 
   3.675080096349881*^9}, {3.675081176994712*^9, 3.675081212690123*^9}, {
   3.675081362090376*^9, 3.675081365337604*^9}, {3.675085199748184*^9, 
   3.67508522131454*^9}, {3.675085282123555*^9, 3.67508528672649*^9}, {
   3.675085360056218*^9, 3.675085378487088*^9}, {3.675085567699573*^9, 
   3.675085575634321*^9}, {3.675085613837796*^9, 3.6750856149996862`*^9}, {
   3.6750856525252867`*^9, 3.675085671274502*^9}, {3.6750860680449038`*^9, 
   3.6750860911075983`*^9}, {3.675086206973055*^9, 3.675086207570773*^9}, {
   3.67508630205056*^9, 3.6750863073011103`*^9}, {3.6750864007204247`*^9, 
   3.675086430600204*^9}, 3.6750865279119987`*^9, {3.6750866095223627`*^9, 
   3.675086611348871*^9}, 3.675086682948538*^9, {3.675086715992279*^9, 
   3.6750867395342712`*^9}, {3.675086770060567*^9, 3.675086798111965*^9}, {
   3.6750868462567673`*^9, 3.675086849847299*^9}, {3.675086947205063*^9, 
   3.6750869830619183`*^9}, 3.675658748168192*^9, {3.675697139340252*^9, 
   3.675697139449037*^9}, {3.675697171489664*^9, 3.675697193924818*^9}, {
   3.675697418422772*^9, 3.675697419634077*^9}, {3.6756984287112637`*^9, 
   3.6756984343458357`*^9}, {3.675698490352077*^9, 3.675698490510522*^9}, {
   3.6757106579449463`*^9, 3.675710658111178*^9}, {3.675736939928246*^9, 
   3.675736940314949*^9}, {3.675740400456442*^9, 3.675740458900384*^9}, {
   3.675740782360939*^9, 3.675740819841878*^9}, {3.675741107873262*^9, 
   3.675741119650196*^9}, {3.675741150899817*^9, 3.67574117623993*^9}, {
   3.675741617434289*^9, 3.675741634145728*^9}, {3.6757418967406273`*^9, 
   3.675741904910735*^9}, {3.675741975725037*^9, 3.675741987796262*^9}, {
   3.675742020769985*^9, 3.6757420368855352`*^9}, {3.675742175748681*^9, 
   3.675742177776205*^9}, {3.6757939785895357`*^9, 3.675794027616181*^9}, {
   3.675794391541172*^9, 3.675794397516375*^9}, {3.675794429045101*^9, 
   3.675794432670518*^9}, {3.676023134299605*^9, 3.6760231343818483`*^9}, {
   3.6760231853692408`*^9, 3.676023216091387*^9}, {3.676188887488349*^9, 
   3.676188915958067*^9}, {3.676189001754326*^9, 3.676189143011047*^9}, 
   3.6761891986230392`*^9, {3.676189477716888*^9, 3.6761894819530983`*^9}, {
   3.676191585441869*^9, 3.676191639337858*^9}, {3.676191706509767*^9, 
   3.676191709040491*^9}, {3.676191801846977*^9, 3.6761918066619043`*^9}, {
   3.676192487155958*^9, 3.676192487621114*^9}, {3.676310988904109*^9, 
   3.6763110114477*^9}, {3.6763113406887074`*^9, 3.6763113453730583`*^9}, {
   3.676311650939171*^9, 3.67631165416921*^9}, 3.6763116926637774`*^9, {
   3.697767672877033*^9, 3.697767734997854*^9}, {3.69776780156732*^9, 
   3.6977678068408337`*^9}, {3.6977682368977127`*^9, 3.697768266614607*^9}, {
   3.697768333607586*^9, 3.697768338442721*^9}, {3.697768427949086*^9, 
   3.697768482138764*^9}, {3.697768546148067*^9, 3.697768564526704*^9}, {
   3.6977687216521597`*^9, 3.6977687261197767`*^9}, {3.6977687887737017`*^9, 
   3.697768822754352*^9}, {3.697769241291768*^9, 3.6977693022004747`*^9}, {
   3.6977693645043917`*^9, 3.697769384924798*^9}, {3.697769431962463*^9, 
   3.697769452612134*^9}, {3.6977694948075438`*^9, 3.697769512100564*^9}, {
   3.6977695918411217`*^9, 3.697769601146968*^9}, {3.697769638151527*^9, 
   3.697769649876292*^9}, {3.697769717736616*^9, 3.697769731818994*^9}, 
   3.6977700774428263`*^9, {3.697770487894903*^9, 3.697770604927381*^9}, {
   3.6977713859383917`*^9, 3.697771387139947*^9}, {3.697771644218631*^9, 
   3.697771664574059*^9}, {3.697771724082529*^9, 3.69777175294846*^9}, {
   3.6977720214816523`*^9, 3.697772104333392*^9}, {3.697772142794726*^9, 
   3.697772185549602*^9}, {3.697772220450324*^9, 3.697772265514071*^9}, {
   3.6977723071627007`*^9, 3.697772334537775*^9}, {3.697772774869212*^9, 
   3.6977727784211893`*^9}, {3.697772823020535*^9, 3.697772902213956*^9}, 
   3.697773022276404*^9, {3.6977734097095623`*^9, 3.697773452670897*^9}, 
   3.6977735750039988`*^9, 3.6977736578624983`*^9, {3.6977737287970257`*^9, 
   3.697773735935713*^9}, {3.697773909588419*^9, 3.697773939646873*^9}, {
   3.699406825206485*^9, 3.69940683934433*^9}, {3.699407384299006*^9, 
   3.699407401421118*^9}, {3.699407528959626*^9, 3.699407532502967*^9}, 
   3.699408665581725*^9, {3.699409129227803*^9, 3.6994091756835117`*^9}, {
   3.699409332907653*^9, 3.699409338227309*^9}, {3.69940985553837*^9, 
   3.6994098629071217`*^9}, {3.69940997216787*^9, 3.699409973758869*^9}, {
   3.699410895634446*^9, 3.699410944973053*^9}, {3.6994110887997*^9, 
   3.699411092634671*^9}, 3.699411123237466*^9, {3.699411207563306*^9, 
   3.6994112470152903`*^9}, {3.699432658870919*^9, 3.699432762961856*^9}, {
   3.699432830380012*^9, 3.69943283336112*^9}, {3.699432894207325*^9, 
   3.6994329536646748`*^9}, {3.703099014818265*^9, 3.7030990152944593`*^9}, {
   3.7030990707020807`*^9, 3.703099073890748*^9}, 3.704404772875557*^9, 
   3.70440485452782*^9, {3.704404951562992*^9, 3.704404953237026*^9}, {
   3.704404985024898*^9, 3.704404991782174*^9}, {3.704405349739051*^9, 
   3.704405351805008*^9}, {3.704405411982725*^9, 3.704405413183717*^9}, {
   3.704405735623064*^9, 3.704405800539646*^9}, {3.7045064724376*^9, 
   3.7045064744673634`*^9}, {3.704506517694813*^9, 3.7045065789799557`*^9}, {
   3.704506609015464*^9, 3.7045066596818647`*^9}, {3.70481146965704*^9, 
   3.704811472943914*^9}, {3.704813616975236*^9, 3.704813617421653*^9}, 
   3.704813721887053*^9, {3.704814523759568*^9, 3.7048145241165113`*^9}, {
   3.704814778981963*^9, 3.7048147798212423`*^9}, {3.704814839384108*^9, 
   3.704814842038518*^9}, {3.704815309088707*^9, 3.704815309851416*^9}, {
   3.704816985977892*^9, 3.7048170023139467`*^9}, {3.704817348870225*^9, 
   3.704817349885428*^9}, {3.704818177003983*^9, 3.704818179373414*^9}, {
   3.704818872741041*^9, 3.704818872917012*^9}, {3.7048189680381823`*^9, 
   3.704818976484775*^9}, {3.7048208092091427`*^9, 3.704820875438726*^9}, {
   3.7060159256378736`*^9, 3.7060159344561977`*^9}, {3.706015985086363*^9, 
   3.7060159853582993`*^9}, {3.706835161177431*^9, 3.706835171219987*^9}, {
   3.734886210357944*^9, 3.734886218062161*^9}, 3.7348863223116837`*^9, 
   3.734985794856944*^9, {3.736688610123762*^9, 3.736688614953413*^9}, {
   3.7374656983087177`*^9, 3.737465704306859*^9}, {3.7386420290715017`*^9, 
   3.738642032323127*^9}, {3.738642564838496*^9, 3.738642588597123*^9}, {
   3.738644518027808*^9, 3.7386445671249647`*^9}, {3.738644663005831*^9, 
   3.7386446636441507`*^9}, 3.738644696856172*^9, {3.7386460699648447`*^9, 
   3.7386460794801683`*^9}, {3.741312215242581*^9, 3.741312217452421*^9}, {
   3.741642967482718*^9, 3.741642973100182*^9}, {3.742179976029161*^9, 
   3.742179984697386*^9}, {3.77735854422388*^9, 3.777358548931387*^9}, {
   3.777362476531687*^9, 3.777362477082645*^9}, {3.777362745848897*^9, 
   3.777362809534939*^9}, 3.7773629000796747`*^9, {3.777362947265972*^9, 
   3.777362948702127*^9}, {3.777364196883705*^9, 3.777364220363865*^9}, 
   3.777364526634966*^9, {3.7773653147024727`*^9, 3.777365314830091*^9}, {
   3.777365434778184*^9, 3.777365438916667*^9}, {3.777365517109001*^9, 
   3.777365517380172*^9}, 3.777365586297284*^9, {3.7773660382877197`*^9, 
   3.77736607556285*^9}, {3.777366205794364*^9, 3.7773662117632637`*^9}, {
   3.777369240778756*^9, 3.777369282097611*^9}, {3.777372287463725*^9, 
   3.77737229059242*^9}, {3.7773726771072407`*^9, 3.777372704887871*^9}, 
   3.777372835325047*^9, {3.777373088321199*^9, 3.7773730896948137`*^9}, {
   3.777373314674946*^9, 3.777373322962775*^9}, {3.777373361637805*^9, 
   3.77737336295819*^9}, {3.777373593989689*^9, 3.777373640042088*^9}, {
   3.7773739162564573`*^9, 3.777373928179017*^9}, {3.777374003567169*^9, 
   3.777374005242322*^9}, {3.777374057842177*^9, 3.777374058632503*^9}, {
   3.777374110163068*^9, 3.777374111760043*^9}, {3.7773741488945847`*^9, 
   3.777374154174306*^9}, {3.777374907683853*^9, 3.777374916221784*^9}, {
   3.777376200371958*^9, 3.777376202224769*^9}, {3.7773772459247437`*^9, 
   3.777377247116675*^9}, {3.7773773295701847`*^9, 3.777377345277007*^9}, {
   3.7773774587607718`*^9, 3.777377474712144*^9}, {3.777377535660983*^9, 
   3.777377542659071*^9}, {3.7773775995478687`*^9, 3.777377607377571*^9}, {
   3.777377645425942*^9, 3.7773776719396973`*^9}, {3.777377722575247*^9, 
   3.777377752417781*^9}, {3.777465915047085*^9, 3.777465916309966*^9}, {
   3.7774662229187403`*^9, 3.777466223409329*^9}, {3.777467663018121*^9, 
   3.77746766891541*^9}, 3.777467700845559*^9, {3.777467764515253*^9, 
   3.7774677786048737`*^9}, 3.77746809869497*^9, {3.777468168005281*^9, 
   3.7774681998059063`*^9}, {3.7774683274334784`*^9, 
   3.7774684077540827`*^9}, {3.777468972774091*^9, 3.777469004045692*^9}, {
   3.777469042241251*^9, 3.777469045191923*^9}, {3.778499311375821*^9, 
   3.7784993293249197`*^9}, {3.77849936777569*^9, 3.778499417436399*^9}, {
   3.7784995226385117`*^9, 3.778499525488142*^9}, {3.7784996364359293`*^9, 
   3.7784996875185127`*^9}, {3.77849976782592*^9, 3.778499769968471*^9}, {
   3.778500847466834*^9, 3.778500857049603*^9}, {3.779287417824604*^9, 
   3.779287426110454*^9}, {3.7792880125014067`*^9, 3.779288013854535*^9}, {
   3.779288048651793*^9, 3.7792880564735107`*^9}, {3.779288111255142*^9, 
   3.7792882424473963`*^9}, {3.779288301278803*^9, 3.7792883199364758`*^9}, {
   3.77928838737191*^9, 3.77928839780951*^9}, {3.784460693035783*^9, 
   3.784460782601396*^9}, {3.784461051453896*^9, 3.7844610516028633`*^9}, {
   3.784461326270637*^9, 3.784461326441494*^9}, {3.784461398743908*^9, 
   3.784461398980496*^9}, {3.784461476692458*^9, 3.7844615216800756`*^9}, {
   3.784461649674769*^9, 3.784461709673629*^9}, {3.784461926147826*^9, 
   3.784461946524304*^9}, {3.784462046017531*^9, 3.784462058015236*^9}, {
   3.796992580780628*^9, 3.7969926292728043`*^9}, {3.7969926677265387`*^9, 
   3.796992670301166*^9}, {3.796993559250804*^9, 3.7969935950160313`*^9}, {
   3.7978269041071453`*^9, 3.797826920555217*^9}, {3.797827069662507*^9, 
   3.797827070027401*^9}, {3.797827915562306*^9, 3.797827921019532*^9}, {
   3.8357907341758432`*^9, 3.835790874701387*^9}, {3.8357911028899*^9, 
   3.8357911085659647`*^9}, {3.8357912255624332`*^9, 
   3.8357912717424707`*^9}, {3.83579135540574*^9, 3.835791378502617*^9}, {
   3.835791408928018*^9, 3.8357914100978737`*^9}, {3.835791444049655*^9, 
   3.835791493608757*^9}, 3.835791693886272*^9, {3.8357923467651997`*^9, 
   3.83579241391187*^9}, {3.835794898064144*^9, 3.835794969071672*^9}, {
   3.858423540070841*^9, 3.858423593748839*^9}, {3.8584236997399178`*^9, 
   3.858423715544544*^9}, {3.858426138578765*^9, 3.858426194718355*^9}, {
   3.8584400597569227`*^9, 3.858440091067212*^9}, {3.8584402462790413`*^9, 
   3.8584402799776382`*^9}, {3.858440310080635*^9, 3.858440375932479*^9}, {
   3.858440636688138*^9, 3.858440640932415*^9}, {3.858440807366191*^9, 
   3.8584408075375338`*^9}, {3.858440969153016*^9, 3.858440984715658*^9}, {
   3.858441080024633*^9, 3.858441091771398*^9}, {3.858441155629669*^9, 
   3.858441243270833*^9}, {3.858441328219618*^9, 3.858441336740388*^9}, {
   3.858441521359276*^9, 3.858441523922125*^9}, {3.858442592697484*^9, 
   3.8584426838061857`*^9}, {3.858442799057335*^9, 3.85844280335357*^9}, {
   3.858443027982197*^9, 3.858443028708847*^9}, {3.858443600237838*^9, 
   3.858443637609591*^9}, {3.858443678906796*^9, 3.858443682311122*^9}, {
   3.8584437144284687`*^9, 3.858443727320897*^9}, {3.8584439995667667`*^9, 
   3.858444005951231*^9}, {3.858444050554723*^9, 3.858444106078741*^9}, {
   3.8584441383318872`*^9, 3.858444158868655*^9}, {3.858444513795374*^9, 
   3.858444514575732*^9}, {3.858444951545211*^9, 3.8584449600063667`*^9}, {
   3.8584451349910994`*^9, 3.858445143343725*^9}, 3.8584455217845287`*^9, {
   3.858445927017043*^9, 3.858445994229389*^9}, {3.8584460499746428`*^9, 
   3.8584460507295923`*^9}, {3.858446100724607*^9, 3.858446102255493*^9}, {
   3.858446292181797*^9, 3.858446333569026*^9}, {3.858490523095203*^9, 
   3.8584905297359247`*^9}, {3.8584943999131527`*^9, 3.858494461796698*^9}, {
   3.858495306475895*^9, 3.858495308836643*^9}, {3.858495367022457*^9, 
   3.858495369564013*^9}, {3.858497368201601*^9, 3.858497432886631*^9}, 
   3.858497632797391*^9, 3.858497684757162*^9, {3.8584978755105753`*^9, 
   3.8584978761930656`*^9}, {3.858498349692971*^9, 3.8584983606080427`*^9}, {
   3.8584983937493353`*^9, 3.8584984258695307`*^9}, {3.858499073520269*^9, 
   3.8584991214287443`*^9}, {3.858500818968314*^9, 3.858500829142408*^9}, {
   3.8585011018742323`*^9, 3.858501112812644*^9}, {3.85850116701836*^9, 
   3.8585011694124403`*^9}, 3.858847176758974*^9, {3.858847216516335*^9, 
   3.8588472627149687`*^9}, {3.858847303482491*^9, 3.858847304066978*^9}, {
   3.858847386549411*^9, 3.8588474152929573`*^9}, {3.858847459831318*^9, 
   3.8588477658833942`*^9}, {3.8588478534125023`*^9, 3.85884787663305*^9}, {
   3.858847915492978*^9, 3.858847915966257*^9}, {3.858847965025465*^9, 
   3.858847982357658*^9}, 3.858848023346443*^9, {3.8588481100872097`*^9, 
   3.8588481456638203`*^9}, {3.858848237489428*^9, 3.85884823924656*^9}, {
   3.858848573956945*^9, 3.858848728759445*^9}, {3.858848769359604*^9, 
   3.858848836222148*^9}, {3.858848935551627*^9, 3.858848939925662*^9}, {
   3.858849005297496*^9, 3.858849072546871*^9}, {3.858849126353078*^9, 
   3.8588491329950933`*^9}, {3.858849201921336*^9, 3.858849226966486*^9}, {
   3.8588492747413673`*^9, 3.85884929485709*^9}, {3.858915081990309*^9, 
   3.858915095892528*^9}, {3.859352666565049*^9, 3.8593526667869453`*^9}, {
   3.859352751429755*^9, 3.859352751624099*^9}, {3.859354078823917*^9, 
   3.859354080339472*^9}, {3.859471409930213*^9, 3.859471453295725*^9}, {
   3.8594718396613207`*^9, 3.859471932797344*^9}, {3.859472043768965*^9, 
   3.859472096460373*^9}, {3.8594721305364437`*^9, 3.8594721728276873`*^9}, {
   3.8594768754212923`*^9, 3.859476879482685*^9}, {3.85962870842202*^9, 
   3.859628709098283*^9}, {3.861691518317124*^9, 3.861691545039901*^9}, {
   3.861691586215646*^9, 3.861691591410379*^9}, {3.861691768203923*^9, 
   3.861691769614246*^9}, 3.861691802910128*^9, {3.861691848934491*^9, 
   3.861691922958881*^9}, {3.8616919753149357`*^9, 3.861692013741889*^9}, {
   3.861692350719036*^9, 3.861692358839766*^9}, {3.861693495506959*^9, 
   3.861693588791501*^9}, {3.8616937494628057`*^9, 3.861693749876224*^9}, {
   3.892541534358232*^9, 3.892541595091062*^9}, {3.892541688956379*^9, 
   3.892541723250886*^9}, {3.89254181443268*^9, 3.892541827903142*^9}, {
   3.8925420754112062`*^9, 3.892542100472609*^9}, {3.911877177450178*^9, 
   3.91187719681921*^9}, {3.91187746894158*^9, 3.911877485930352*^9}, {
   3.911877576225383*^9, 3.911877590476981*^9}, {3.911877702390932*^9, 
   3.9118777266708393`*^9}, {3.91187778396203*^9, 3.911877790604085*^9}, {
   3.9118778444482594`*^9, 3.9118778877461853`*^9}, {3.911877944968837*^9, 
   3.911877945879212*^9}, {3.91187841295662*^9, 3.911878554187928*^9}, 
   3.9118786131906548`*^9, {3.911894647000231*^9, 3.9118946531741753`*^9}, {
   3.911894695012397*^9, 3.91189483816635*^9}, {3.911894874064394*^9, 
   3.911894901148119*^9}, {3.911995719343273*^9, 3.911995761448825*^9}, {
   3.911995856208304*^9, 3.9119958564501057`*^9}, {3.91213599532587*^9, 
   3.9121360232870607`*^9}, {3.912136068140707*^9, 3.912136163085421*^9}, {
   3.91213653538445*^9, 3.9121365360723658`*^9}, {3.9121365856241703`*^9, 
   3.912136586441947*^9}, {3.912136626828116*^9, 3.9121366501551247`*^9}},
 CellLabel->
  "In[4355]:=",ExpressionUUID->"99258d79-3db9-4d5d-8d38-ec63c55d8651"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.911878531033145*^9, 3.911878531498063*^9}},
 CellLabel->
  "In[3227]:=",ExpressionUUID->"eaa5e16e-17e4-497c-9af1-b9e13aac7489"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.858847953754921*^9, 3.8588479539481077`*^9}},
 CellLabel->
  "In[3228]:=",ExpressionUUID->"a901c747-dbd5-4d16-ab04-00e10b53693c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
    RowBox[{"Plot", " ", "Details"}], ";"}], "Title",
   FontFamily->"Helvetica",
   FontSize->36,
   FontColor->RGBColor[
    1., 0.15599298084992752`, 0.13316548409246967`]]}]], "Input",
 CellChangeTimes->{{3.627180149501934*^9, 3.627180217704208*^9}, {
   3.6271805537781343`*^9, 3.627180796489551*^9}, {3.627181104598411*^9, 
   3.627181204046773*^9}, {3.627181369755845*^9, 3.627181369963497*^9}, 
   3.627181757708027*^9, {3.6271818487554483`*^9, 3.6271818609845324`*^9}, {
   3.62718207907789*^9, 3.6271820962832537`*^9}, {3.627182429640234*^9, 
   3.627182430424672*^9}, {3.6271825541120243`*^9, 3.6271826717243843`*^9}, {
   3.627182773681237*^9, 3.627182877642211*^9}, {3.6271835709912567`*^9, 
   3.6271836209696827`*^9}, {3.627183661407619*^9, 3.6271836742865477`*^9}, {
   3.627183707249666*^9, 3.6271837166764507`*^9}, {3.6271837522456417`*^9, 
   3.62718398753755*^9}, {3.627184030280704*^9, 3.62718412709692*^9}, {
   3.6271841893152637`*^9, 3.6271843096514883`*^9}, {3.627184364212617*^9, 
   3.627184472147274*^9}, {3.627184511524898*^9, 3.62718451734378*^9}, {
   3.627186489602618*^9, 3.627186489957012*^9}, {3.627186591595182*^9, 
   3.627186592951662*^9}, {3.627187096106901*^9, 3.6271871034280787`*^9}, {
   3.627187191650661*^9, 3.627187240643526*^9}, {3.697771991480254*^9, 
   3.697771995685089*^9}},
 CellLabel->
  "In[3229]:=",ExpressionUUID->"26aab0a8-4a52-4d49-9517-01ced38ad450"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GridTicks", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "17"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "17"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "17"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "17"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "17"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "16"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "16"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "16"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "16"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "16"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "15"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "15"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "15"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "15"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "14"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "14"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "14"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "14"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "14"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "12"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "11"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "10"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "9"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "7"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "7"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "7"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "7"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", " ", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]]}], ",", "\[IndentingNewLine]", 
       SuperscriptBox["10", 
        RowBox[{"-", "1"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "1"}]]}], ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "1"}]]}], " ", ",", 
       RowBox[{"6", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "1"}]]}], ",", " ", 
       RowBox[{"8", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "1"}]]}]}], "\[IndentingNewLine]", "}"}]}], ";"}], "\n",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"Main", " ", "Frame"}], "Section"], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tickmag", " ", "=", " ", "1.7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xticks", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^0\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"7", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^1\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"20", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"30", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"40", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"50", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"60", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"70", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"80", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"90", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"100", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^2\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"200", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"300", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"400", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"500", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"600", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"700", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"800", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"900", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1000", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^3\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2000", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3000", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4000", " ", "MeV"}], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], 
        "}"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xticksOnly", " ", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.001`", ",", "0.002`", ",", "0.003`", ",", "0.004`", ",", "0.005`", 
       ",", "0.006`", ",", "0.007`", ",", "0.008`", ",", "0.009`", ",", 
       "\[IndentingNewLine]", "0.01`", ",", "0.02`", ",", "0.03`", ",", 
       "0.04`", ",", "0.05`", ",", "0.06`", ",", "0.07`", ",", "0.08`", ",", 
       "0.09`", "\[IndentingNewLine]", ",", "0.1`", ",", "0.2`", ",", "0.3`", 
       ",", "0.4`", ",", "0.5`", ",", "0.6`", ",", "0.7`", ",", "0.8`", ",", 
       "0.9`", ",", "1.`", ",", "2.`", ",", "3.`", ",", "4.`", ",", "5.`", 
       ",", "6.`", ",", "7.`", ",", "8.`", ",", "9.`", ",", "10.`", ",", 
       "20.", ",", " ", "30.`", ",", " ", "40.0", ",", "50.0", ",", "60.0", 
       ",", "70.0", ",", "80.0", ",", "90", ",", " ", "100"}], "}"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gticks", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "1"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-1}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "2"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-2}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-3}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-4}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-5}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-6}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], 
        "}"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yticks", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-6}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-7}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "  ", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-8}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "9"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-9}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "10"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-10}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "11"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-11}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "12"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-12}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-13}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "14"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-14}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "15"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-15}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "16"}]], ",", " ", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<10^{-16}\>\"", ",", 
           RowBox[{"Magnification", "\[Rule]", "tickmag"}]}], "]"}]}], 
        "}"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"Frame", " ", "and", " ", "Labels"}], "Section"], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FramePlotEps", "=", " ", 
     RowBox[{"ListLogLogPlot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gm2Up", ",", "gm2Down"}], "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontFamily", "\[Rule]", " ", "\"\<Times New Roman\>\""}], 
         "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", "\[IndentingNewLine]", 
       RowBox[{"FillingStyle", "\[Rule]", "fillGreen"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xmin", ",", " ", "xmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"gmin", ",", "gmax"}], "}"}]}], "}"}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"ImageSize", "\[Rule]", "650"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"MaTeX", "[", 
         RowBox[{
         "\"\< {L_{\\\\mu} - L_{\\\\tau} ~ ~  ``vanilla\\\" ~ ~  model}\>\"", 
          ",", 
          RowBox[{"Magnification", "\[Rule]", "1.85"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\< {m_{Z^\\\\prime} ~[\\\\rm MeV]}\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "2.2"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\< g_{Z^\\\\prime} \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "2.2"}]}], "]"}]}], 
         "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"GridLines", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"xticksOnly", ",", "GridTicks"}], "}"}]}], ",", 
       RowBox[{"GridLinesStyle", "\[Rule]", 
        RowBox[{"GrayLevel", "[", "0.97", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"gticks", ",", "gticks"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"xticks", ",", "xticks"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", " ", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FramePlotEpsInvis", "=", " ", 
     RowBox[{"ListLogLogPlot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gm2Up", ",", "gm2Down"}], "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontFamily", "\[Rule]", " ", "\"\<Times New Roman\>\""}], 
         "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", "\[IndentingNewLine]", 
       RowBox[{"FillingStyle", "\[Rule]", "fillGreen"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xmin", ",", " ", "xmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"gmin", ",", "gmax"}], "}"}]}], "}"}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"ImageSize", "\[Rule]", "650"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"MaTeX", "[", 
         RowBox[{
         "\"\< {L_{\\\\mu} - L_{\\\\tau} ~ ~  ``invisible\\\" ~ ~  model},~ ~ \
m_{Z^\\\\prime} = 3 m_\\\\chi\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "1.85"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\< {m_{Z^\\\\prime} ~[\\\\rm MeV]}\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "2.2"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\< g_{Z^\\\\prime} \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "2.2"}]}], "]"}]}], 
         "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"GridLines", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"xticksOnly", ",", "GridTicks"}], "}"}]}], ",", 
       RowBox[{"GridLinesStyle", "\[Rule]", 
        RowBox[{"GrayLevel", "[", "0.97", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"gticks", ",", "gticks"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"xticks", ",", "xticks"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", " ", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.627180149501934*^9, 3.627180217704208*^9}, {
   3.6271805537781343`*^9, 3.627180796489551*^9}, {3.627181104598411*^9, 
   3.627181204046773*^9}, {3.627181369755845*^9, 3.627181369963497*^9}, 
   3.627181757708027*^9, {3.6271818487554483`*^9, 3.6271818609845324`*^9}, {
   3.62718207907789*^9, 3.6271820962832537`*^9}, {3.627182429640234*^9, 
   3.627182430424672*^9}, {3.6271825541120243`*^9, 3.6271826717243843`*^9}, {
   3.627182773681237*^9, 3.627182877642211*^9}, {3.6271835709912567`*^9, 
   3.6271836209696827`*^9}, {3.627183661407619*^9, 3.6271836742865477`*^9}, {
   3.627183707249666*^9, 3.6271837166764507`*^9}, {3.6271837522456417`*^9, 
   3.62718398753755*^9}, {3.627184030280704*^9, 3.62718412709692*^9}, {
   3.6271841893152637`*^9, 3.6271843096514883`*^9}, {3.627184364212617*^9, 
   3.627184472147274*^9}, {3.627184511524898*^9, 3.62718451734378*^9}, {
   3.627186489602618*^9, 3.627186489957012*^9}, {3.627186591595182*^9, 
   3.627186592951662*^9}, {3.627187096106901*^9, 3.6271871034280787`*^9}, {
   3.627187191650661*^9, 3.627187435407139*^9}, {3.627187490517477*^9, 
   3.627187509971525*^9}, {3.627187852143997*^9, 3.627187961386541*^9}, {
   3.627188051819929*^9, 3.6271880848389187`*^9}, {3.627188936683514*^9, 
   3.627188938835739*^9}, {3.627189189624894*^9, 3.62718918968871*^9}, {
   3.627189399690055*^9, 3.627189413275279*^9}, {3.627222762433476*^9, 
   3.6272228580559196`*^9}, {3.6272276491590233`*^9, 
   3.6272276539873943`*^9}, {3.627229853644205*^9, 3.627229856730117*^9}, {
   3.6272302286919317`*^9, 3.627230319644574*^9}, {3.627230354982229*^9, 
   3.6272305862033*^9}, {3.627232004937375*^9, 3.627232022946062*^9}, {
   3.627232057488132*^9, 3.6272320668252487`*^9}, {3.62723224651842*^9, 
   3.627232301682824*^9}, {3.627232345614469*^9, 3.627232359800521*^9}, {
   3.627232687484379*^9, 3.627232687713743*^9}, 3.62723557570522*^9, {
   3.627235649966906*^9, 3.62723568319804*^9}, {3.627235735753786*^9, 
   3.627235901768252*^9}, {3.6272360138904667`*^9, 3.627236139736929*^9}, {
   3.6272363440394363`*^9, 3.62723635057889*^9}, {3.6272376085090017`*^9, 
   3.6272376086596813`*^9}, {3.6272376714916983`*^9, 3.627237878810565*^9}, {
   3.627238762975268*^9, 3.6272388119930973`*^9}, {3.627239617497592*^9, 
   3.627239638651476*^9}, {3.627241662065431*^9, 3.6272416668611593`*^9}, {
   3.627241870579109*^9, 3.6272418710930643`*^9}, {3.62724739942453*^9, 
   3.6272474266152153`*^9}, {3.627247908795374*^9, 3.627247927866268*^9}, {
   3.627254714577553*^9, 3.627254753333517*^9}, {3.627255260538805*^9, 
   3.627255583743527*^9}, {3.627255916151705*^9, 3.627255920522415*^9}, {
   3.627258618551138*^9, 3.627258634391968*^9}, {3.627258728490642*^9, 
   3.627258728617344*^9}, {3.627258845384218*^9, 3.6272588637393208`*^9}, {
   3.627258951162092*^9, 3.627258951230246*^9}, {3.627259119188797*^9, 
   3.627259330958568*^9}, {3.627273696365157*^9, 3.627273707365224*^9}, {
   3.627274034186821*^9, 3.6272740473155823`*^9}, {3.627275132971336*^9, 
   3.627275134741372*^9}, {3.627275184832015*^9, 3.627275185521715*^9}, {
   3.627275244042861*^9, 3.627275273440123*^9}, {3.627275307284092*^9, 
   3.627275312056435*^9}, {3.627275343066914*^9, 3.6272753618240967`*^9}, {
   3.627275888940568*^9, 3.6272759478683968`*^9}, {3.6272769321264353`*^9, 
   3.627276944498507*^9}, {3.627277398683433*^9, 3.627277399565401*^9}, 
   3.627277441636743*^9, {3.627277474475746*^9, 3.627277480562619*^9}, {
   3.627277512388143*^9, 3.627277611915009*^9}, {3.6272776462364264`*^9, 
   3.627277692368819*^9}, {3.627621666163052*^9, 3.627621720045204*^9}, {
   3.6276219791464767`*^9, 3.627622073272759*^9}, {3.62793086077507*^9, 
   3.627930872398691*^9}, {3.627931526025432*^9, 3.627931587369603*^9}, {
   3.627932553359343*^9, 3.627932555989162*^9}, 3.627932737274811*^9, {
   3.627932984447846*^9, 3.627933107159507*^9}, {3.627933138990778*^9, 
   3.627933159892043*^9}, {3.62793434049753*^9, 3.627934444367798*^9}, {
   3.6279363820424767`*^9, 3.6279364102728987`*^9}, 3.62793666392241*^9, 
   3.627936743558393*^9, {3.62794341270122*^9, 3.6279434134063663`*^9}, {
   3.627944231618848*^9, 3.627944238205118*^9}, 3.627944451804311*^9, {
   3.62794448198906*^9, 3.62794451386898*^9}, 3.628304128906919*^9, {
   3.628312932097755*^9, 3.628312933323456*^9}, {3.628312990968835*^9, 
   3.6283130495691633`*^9}, {3.62831329948111*^9, 3.6283133090364943`*^9}, {
   3.628366189659376*^9, 3.6283661909611177`*^9}, {3.628366360866097*^9, 
   3.628366366042486*^9}, {3.6283664456008244`*^9, 3.6283664524176893`*^9}, {
   3.628367316348665*^9, 3.628367363448524*^9}, {3.628367461865253*^9, 
   3.628367521943605*^9}, {3.628367587049505*^9, 3.628367601650647*^9}, {
   3.628367634111507*^9, 3.628367689194635*^9}, {3.628367737019025*^9, 
   3.628367737527494*^9}, {3.628367778976118*^9, 3.6283678000882263`*^9}, {
   3.628369319206419*^9, 3.628369339737118*^9}, {3.628375571618762*^9, 
   3.628375590586472*^9}, {3.628491739601694*^9, 3.628491752316702*^9}, {
   3.629735083314249*^9, 3.629735088475698*^9}, {3.629735213326026*^9, 
   3.6297352251721582`*^9}, {3.6297373038271093`*^9, 
   3.6297373041545877`*^9}, {3.6297448616993933`*^9, 
   3.6297448783486147`*^9}, {3.6297454389240828`*^9, 3.629745465446027*^9}, {
   3.6297464456157513`*^9, 3.62974654158918*^9}, {3.629748211920299*^9, 
   3.6297482414167833`*^9}, {3.629748303207156*^9, 3.6297483041682043`*^9}, {
   3.6297483914355087`*^9, 3.629748393570549*^9}, {3.6300878608064013`*^9, 
   3.6300879248194103`*^9}, {3.630088334892785*^9, 3.630088370720372*^9}, {
   3.630088859668272*^9, 3.630088867208456*^9}, {3.6300924890534477`*^9, 
   3.630092489568874*^9}, {3.630092781234247*^9, 3.630092781301757*^9}, {
   3.630092844952113*^9, 3.6300929084582*^9}, {3.630093072821123*^9, 
   3.6300931223749247`*^9}, {3.630094834387779*^9, 3.630094867261516*^9}, {
   3.6300952408553343`*^9, 3.630095268409388*^9}, {3.630116616995412*^9, 
   3.63011677019986*^9}, {3.630116801689933*^9, 3.630116944407583*^9}, {
   3.630170425405863*^9, 3.630170426269641*^9}, {3.63017273652929*^9, 
   3.6301727468029137`*^9}, {3.6301809815141487`*^9, 
   3.6301809850931463`*^9}, {3.630426001422735*^9, 3.630426006777809*^9}, {
   3.630426634495665*^9, 3.630426643578515*^9}, {3.6304281148442583`*^9, 
   3.630428115299829*^9}, {3.6304287062824078`*^9, 3.630428715079076*^9}, {
   3.630428930646852*^9, 3.6304289322806597`*^9}, {3.6304317527718*^9, 
   3.630431754793447*^9}, {3.630432022774151*^9, 3.630432051000964*^9}, {
   3.630432176353677*^9, 3.630432176778809*^9}, {3.6304322534943857`*^9, 
   3.630432254426113*^9}, {3.63043265183219*^9, 3.630432652692704*^9}, {
   3.630432701248184*^9, 3.630432701891849*^9}, {3.6304335077564297`*^9, 
   3.630433508582219*^9}, 3.630435219092965*^9, {3.6304352746250257`*^9, 
   3.6304353761514397`*^9}, {3.6305582159840612`*^9, 3.630558217487314*^9}, 
   3.630559482152557*^9, {3.630559604073411*^9, 3.630559793959916*^9}, {
   3.630560895434539*^9, 3.6305609182491617`*^9}, {3.630636808185741*^9, 
   3.630636824991103*^9}, {3.630636912503957*^9, 3.630636952052112*^9}, {
   3.630636984934511*^9, 3.6306369854808702`*^9}, {3.6306449438094177`*^9, 
   3.630644957596033*^9}, {3.630699434664126*^9, 3.630699436997137*^9}, {
   3.630699473044403*^9, 3.630699502889255*^9}, {3.630713659951383*^9, 
   3.630713660365844*^9}, 3.630713976147401*^9, {3.6307284439625874`*^9, 
   3.630728455686311*^9}, {3.630728506286178*^9, 3.6307285067101707`*^9}, {
   3.630728543272587*^9, 3.630728633948613*^9}, {3.630728706774672*^9, 
   3.630728747418194*^9}, {3.630728781116028*^9, 3.630728781375259*^9}, {
   3.6307288834272833`*^9, 3.630728898295686*^9}, {3.6307289677328157`*^9, 
   3.6307289737487173`*^9}, {3.6307294399926777`*^9, 3.630729440894273*^9}, {
   3.630729670418655*^9, 3.630729757764124*^9}, {3.6307298093721533`*^9, 
   3.630729844206258*^9}, {3.6307299048672943`*^9, 3.63073003737676*^9}, 
   3.630730084122267*^9, {3.630730524903429*^9, 3.6307305282775793`*^9}, {
   3.630730746209362*^9, 3.630730786628758*^9}, {3.630788550185574*^9, 
   3.630788557185899*^9}, {3.63078866277662*^9, 3.630788716865471*^9}, {
   3.630870748243388*^9, 3.630870838490594*^9}, {3.631058769621636*^9, 
   3.631058811279388*^9}, {3.631058849087448*^9, 3.631058875071389*^9}, {
   3.631243161708128*^9, 3.6312432387650537`*^9}, {3.632694979864769*^9, 
   3.6326949806405773`*^9}, {3.632696128929082*^9, 3.632696129441807*^9}, {
   3.6328031239530897`*^9, 3.6328031323184357`*^9}, {3.633365588032228*^9, 
   3.633365588491097*^9}, {3.633365630790327*^9, 3.633365639662174*^9}, {
   3.633368364398654*^9, 3.6333683750029507`*^9}, {3.633372781393279*^9, 
   3.633372820193985*^9}, {3.633493982153317*^9, 3.6334939839045057`*^9}, {
   3.633494018921122*^9, 3.6334940439426517`*^9}, {3.6334940867736807`*^9, 
   3.633494197438236*^9}, {3.63349480194034*^9, 3.633494802179775*^9}, {
   3.633495134521902*^9, 3.6334951350889874`*^9}, {3.633495236809601*^9, 
   3.633495237274435*^9}, {3.634066281935853*^9, 3.634066302453389*^9}, {
   3.6340664320940027`*^9, 3.6340665631382437`*^9}, {3.634096279730304*^9, 
   3.634096293551928*^9}, 3.634096354795518*^9, {3.634253664966772*^9, 
   3.634253678993977*^9}, {3.634265088478917*^9, 3.6342650966874723`*^9}, {
   3.6342732124214697`*^9, 3.634273221137072*^9}, {3.634419510230815*^9, 
   3.634419511246069*^9}, {3.634419566646369*^9, 3.634419572424917*^9}, {
   3.6344196995363503`*^9, 3.63441971730061*^9}, {3.63441975122206*^9, 
   3.6344197743071547`*^9}, {3.634426304463583*^9, 3.634426308716567*^9}, {
   3.634492707935204*^9, 3.634492708016213*^9}, {3.634492748138232*^9, 
   3.634492817329835*^9}, 3.6344933561330748`*^9, {3.6344996873606997`*^9, 
   3.6344996888367443`*^9}, {3.634499730326124*^9, 3.634499730444784*^9}, {
   3.634503620706251*^9, 3.634503629135334*^9}, {3.634503672825501*^9, 
   3.634503674256936*^9}, 3.634505184572116*^9, {3.6345189775300903`*^9, 
   3.634519022420402*^9}, {3.634662070884411*^9, 3.634662101701902*^9}, {
   3.634922496325369*^9, 3.634922513046568*^9}, {3.634922596169407*^9, 
   3.6349227048704023`*^9}, {3.634922810435906*^9, 3.634922814979802*^9}, {
   3.634922940914969*^9, 3.634922942499323*^9}, {3.634923248072427*^9, 
   3.6349233009936523`*^9}, {3.6349278529748898`*^9, 3.63492828317745*^9}, {
   3.634928331627507*^9, 3.634928495232873*^9}, {3.634928601732176*^9, 
   3.634928628260325*^9}, {3.634928661828809*^9, 3.634928762186277*^9}, {
   3.634928968764475*^9, 3.634929019457037*^9}, 3.63492984118822*^9, 
   3.634938203338048*^9, {3.634942023173074*^9, 3.634942026301487*^9}, {
   3.634942077361321*^9, 3.634942267800919*^9}, {3.634942316046166*^9, 
   3.6349423444607897`*^9}, {3.6349424052747107`*^9, 3.6349424157233686`*^9}, 
   3.6350374262703257`*^9, {3.635087414244473*^9, 3.635087415099094*^9}, {
   3.63508749522056*^9, 3.635087562664415*^9}, {3.635087738232307*^9, 
   3.6350877961095457`*^9}, {3.6350884592566423`*^9, 
   3.6350884793890877`*^9}, {3.635266492747327*^9, 3.635266521322652*^9}, {
   3.6385547733587713`*^9, 3.638554883754118*^9}, {3.638554935391575*^9, 
   3.638554979621833*^9}, {3.638555014960444*^9, 3.638555123946911*^9}, {
   3.638555177482079*^9, 3.6385552182811613`*^9}, {3.638555258698762*^9, 
   3.638555260409464*^9}, {3.638555291274989*^9, 3.638555292177812*^9}, {
   3.638556198883417*^9, 3.638556213400055*^9}, {3.638805099664137*^9, 
   3.638805108260385*^9}, {3.63888570443113*^9, 3.6388857055804777`*^9}, {
   3.647722258824143*^9, 3.647722282823166*^9}, {3.6477230505092793`*^9, 
   3.647723064737049*^9}, {3.647723199458962*^9, 3.647723374328103*^9}, {
   3.6515982993782988`*^9, 3.65159843341033*^9}, {3.6515990913055143`*^9, 
   3.651599095241036*^9}, {3.651599285096223*^9, 3.651599295273205*^9}, {
   3.6521458492867517`*^9, 3.652145904817648*^9}, {3.65240878290879*^9, 
   3.652408793565374*^9}, {3.652449369976989*^9, 3.652449436192542*^9}, {
   3.652449486296075*^9, 3.652449543426346*^9}, {3.652453490557002*^9, 
   3.652453493313011*^9}, {3.65246664844942*^9, 3.65246665165278*^9}, {
   3.652720739293594*^9, 3.652720813288547*^9}, {3.6527208692345324`*^9, 
   3.652720871772334*^9}, {3.6530966512420473`*^9, 3.6530966993765373`*^9}, {
   3.653097997179636*^9, 3.6530979996322203`*^9}, {3.6661195746756268`*^9, 
   3.666119677033216*^9}, {3.666119856970022*^9, 3.666119860647015*^9}, {
   3.666119950355226*^9, 3.666120010047039*^9}, {3.666121066881332*^9, 
   3.666121069321599*^9}, {3.666121166775402*^9, 3.666121170416079*^9}, {
   3.666121238969499*^9, 3.6661212660877733`*^9}, 3.6661217121210423`*^9, {
   3.6661218069934*^9, 3.666121880488662*^9}, {3.666121922023687*^9, 
   3.666122016152896*^9}, {3.666122170714706*^9, 3.666122310741527*^9}, {
   3.666122349417679*^9, 3.666122349853527*^9}, {3.66612238992511*^9, 
   3.666122389985455*^9}, {3.666198962643343*^9, 3.6661989863047657`*^9}, {
   3.666221655941852*^9, 3.666221656083192*^9}, {3.6662217341822977`*^9, 
   3.6662217682611303`*^9}, {3.6664436525534782`*^9, 3.666443654240458*^9}, {
   3.666443693166354*^9, 3.66644369655678*^9}, {3.66644373363109*^9, 
   3.666443829353065*^9}, {3.6664438665093*^9, 3.666443866754652*^9}, {
   3.666443922838512*^9, 3.666443949333001*^9}, {3.666443994117756*^9, 
   3.666443998515525*^9}, {3.666444031036804*^9, 3.6664440944487677`*^9}, {
   3.6664449275238743`*^9, 3.666445005648485*^9}, {3.6664466389670973`*^9, 
   3.6664466640058403`*^9}, {3.666446860526484*^9, 3.666446861262211*^9}, {
   3.6664470142025337`*^9, 3.666447098415482*^9}, {3.6664471297123833`*^9, 
   3.666447191695127*^9}, {3.6664474461654053`*^9, 3.666447455004085*^9}, {
   3.666447548491138*^9, 3.666447578525723*^9}, {3.6664476873616962`*^9, 
   3.666447689178968*^9}, {3.666447770888322*^9, 3.666447863112742*^9}, {
   3.666447900233779*^9, 3.666448125957494*^9}, 3.666448678488626*^9, {
   3.666448716851838*^9, 3.666448830899008*^9}, {3.666471271631391*^9, 
   3.6664712874893084`*^9}, {3.666471402324951*^9, 3.666471426950658*^9}, {
   3.666471480123897*^9, 3.6664715287546186`*^9}, {3.666472137181802*^9, 
   3.66647213802314*^9}, {3.666472180288872*^9, 3.666472198943165*^9}, {
   3.6664722810268307`*^9, 3.666472281347397*^9}, {3.666472444460752*^9, 
   3.6664725055832644`*^9}, {3.666472538904502*^9, 3.66647256123978*^9}, {
   3.6664726506540947`*^9, 3.6664727646881027`*^9}, {3.666472819031013*^9, 
   3.666472950095635*^9}, {3.666472988856122*^9, 3.666473052435933*^9}, {
   3.6664730873069353`*^9, 3.666473175850813*^9}, {3.6664732404073753`*^9, 
   3.6664734542047377`*^9}, {3.666475810479574*^9, 3.666475845584548*^9}, {
   3.6664763504308023`*^9, 3.666476350933199*^9}, {3.6664766019448347`*^9, 
   3.666476604551902*^9}, {3.6664770607029448`*^9, 3.6664771430799*^9}, {
   3.666491196010651*^9, 3.666491216904231*^9}, {3.666491432790493*^9, 
   3.666491433293775*^9}, {3.666491619920265*^9, 3.6664916216253767`*^9}, 
   3.666491704757535*^9, {3.666491906688549*^9, 3.666491921754593*^9}, {
   3.6664921322416162`*^9, 3.6664922346500063`*^9}, {3.666492278952566*^9, 
   3.666492289987743*^9}, {3.666492364058755*^9, 3.666492413802772*^9}, {
   3.666492547642479*^9, 3.666492579107699*^9}, {3.66649261372733*^9, 
   3.666492620972722*^9}, {3.6664927148493967`*^9, 3.666492782455049*^9}, {
   3.666492836696422*^9, 3.666492843449738*^9}, 3.666492882141927*^9, {
   3.666493490917123*^9, 3.666493686326137*^9}, {3.666493927600184*^9, 
   3.666493953993909*^9}, {3.66649405306168*^9, 3.666494053444944*^9}, {
   3.6664941415211143`*^9, 3.666494168813054*^9}, {3.6664942028456907`*^9, 
   3.666494340134851*^9}, {3.666494383465898*^9, 3.6664944116685553`*^9}, {
   3.666494707756798*^9, 3.666494734880805*^9}, {3.669729041769122*^9, 
   3.669729092040337*^9}, {3.671589778862589*^9, 3.6715897795984383`*^9}, {
   3.671589831710569*^9, 3.671589984334296*^9}, {3.6717284129775047`*^9, 
   3.6717284364032707`*^9}, {3.671728516363771*^9, 3.67172852811994*^9}, {
   3.671728608115218*^9, 3.671728650678331*^9}, {3.67172878606707*^9, 
   3.6717287892296267`*^9}, {3.671734059666233*^9, 3.67173410437507*^9}, {
   3.671734138470187*^9, 3.671734171326079*^9}, {3.672190742301063*^9, 
   3.672190844912321*^9}, {3.674699573308901*^9, 3.674699574074741*^9}, 
   3.674699606807045*^9, {3.674703156441126*^9, 3.674703241880237*^9}, {
   3.675082063899341*^9, 3.6750821212793293`*^9}, {3.6750821519208193`*^9, 
   3.6750821590388927`*^9}, {3.675082192180005*^9, 3.6750821934497957`*^9}, {
   3.675082739396839*^9, 3.6750827398838787`*^9}, {3.67508523403684*^9, 
   3.675085234902958*^9}, 3.675085328109118*^9, {3.6750853858528976`*^9, 
   3.675085464347876*^9}, {3.675085494812039*^9, 3.6750855014986353`*^9}, {
   3.675085545605248*^9, 3.675085545801572*^9}, 3.675085588934185*^9, {
   3.6750857288061666`*^9, 3.675085781875578*^9}, 3.675085841660695*^9, {
   3.675085880402948*^9, 3.675085899451538*^9}, {3.6750859415732727`*^9, 
   3.6750859440824633`*^9}, {3.675085995867919*^9, 3.675085996147643*^9}, {
   3.675086036762809*^9, 3.6750860427428207`*^9}, {3.67508614944055*^9, 
   3.6750861929607763`*^9}, {3.675086232002235*^9, 3.67508629299065*^9}, {
   3.675086332914777*^9, 3.675086355123629*^9}, {3.675086387837572*^9, 
   3.675086388432335*^9}, {3.675086478191882*^9, 3.675086480822526*^9}, {
   3.675086564868698*^9, 3.675086565487711*^9}, 3.6750866052206287`*^9, {
   3.6750866934916353`*^9, 3.675086695866894*^9}, {3.675086749695022*^9, 
   3.675086751529025*^9}, 3.675086840461123*^9, {3.6750869274268093`*^9, 
   3.675086929831354*^9}, {3.67508697411862*^9, 3.675086974958571*^9}, 
   3.67565765362321*^9, {3.67565773727437*^9, 3.675657762796155*^9}, {
   3.675658711698148*^9, 3.675658766621994*^9}, {3.675697224634836*^9, 
   3.67569735167047*^9}, {3.675697939923053*^9, 3.675697942917938*^9}, {
   3.675698086612254*^9, 3.675698103846624*^9}, {3.675698455855813*^9, 
   3.675698515996882*^9}, {3.675736912931757*^9, 3.675736920711212*^9}, {
   3.675737069718171*^9, 3.6757370699615383`*^9}, {3.675737275408284*^9, 
   3.675737276261764*^9}, {3.675740470779821*^9, 3.675740471579131*^9}, {
   3.675740682506147*^9, 3.675740682850238*^9}, {3.675741130155204*^9, 
   3.675741132234694*^9}, {3.675741643429143*^9, 3.675741661724399*^9}, {
   3.6761833586512003`*^9, 3.676183365083475*^9}, {3.676188684077859*^9, 
   3.6761887032570257`*^9}, {3.6761887861526823`*^9, 3.676188787431356*^9}, {
   3.676188931638955*^9, 3.676188966014333*^9}, {3.6761891535753508`*^9, 
   3.6761891539111433`*^9}, {3.676189498403811*^9, 3.6761900518642387`*^9}, 
   3.676190567831747*^9, {3.676191651914871*^9, 3.6761916868999443`*^9}, {
   3.67619182073304*^9, 3.676191842758689*^9}, {3.6761998425592213`*^9, 
   3.676199860850243*^9}, {3.676249805511386*^9, 3.676249872216165*^9}, {
   3.676249907129855*^9, 3.676249920879348*^9}, {3.6763109724164953`*^9, 
   3.676310973338367*^9}, {3.676311018320002*^9, 3.676311137173649*^9}, 
   3.6770810959963617`*^9, 3.697768283107092*^9, {3.697770619190323*^9, 
   3.697770630185235*^9}, {3.697770700343501*^9, 3.6977707388667727`*^9}, {
   3.697771227904325*^9, 3.697771267962564*^9}, {3.697771325922386*^9, 
   3.697771326173996*^9}, 3.697771397985795*^9, {3.697771832012308*^9, 
   3.697772000858615*^9}, {3.697772253211637*^9, 3.697772291113041*^9}, {
   3.697772339128271*^9, 3.697772358760602*^9}, {3.697772499017177*^9, 
   3.6977725870524073`*^9}, {3.697772725125558*^9, 3.697772752165028*^9}, {
   3.697772985441805*^9, 3.697773016950829*^9}, {3.697773464679029*^9, 
   3.697773475797331*^9}, {3.6977735877434263`*^9, 3.6977736125439672`*^9}, {
   3.69777366539911*^9, 3.697773672436564*^9}, {3.697773747407243*^9, 
   3.6977737641234093`*^9}, {3.697773947108898*^9, 3.697773967145763*^9}, {
   3.6994068425274363`*^9, 3.69940696721667*^9}, {3.6994074056812057`*^9, 
   3.699407431110909*^9}, {3.6994075106690283`*^9, 3.699407514711049*^9}, {
   3.6994075799136057`*^9, 3.699407635481442*^9}, {3.6994085117227497`*^9, 
   3.699408593006483*^9}, {3.699408674195745*^9, 3.69940878847645*^9}, {
   3.6994088350031433`*^9, 3.69940888375387*^9}, {3.6994090433782053`*^9, 
   3.699409121053712*^9}, {3.699409163200653*^9, 3.699409242292618*^9}, {
   3.6994093561137257`*^9, 3.699409404306109*^9}, {3.699409869706794*^9, 
   3.6994099031580143`*^9}, {3.6994099661335382`*^9, 
   3.6994099855961018`*^9}, {3.699410032233808*^9, 3.699410051582827*^9}, 
   3.69941013872403*^9, {3.699410308504423*^9, 3.699410399515065*^9}, {
   3.699410575108428*^9, 3.6994106850561037`*^9}, {3.699410746091371*^9, 
   3.699410786010034*^9}, {3.699410830671185*^9, 3.699410831433742*^9}, {
   3.6994110966733227`*^9, 3.699411157362557*^9}, {3.699411191281499*^9, 
   3.699411200801106*^9}, {3.699411780779563*^9, 3.699411996771682*^9}, {
   3.699412028933001*^9, 3.6994120549143543`*^9}, {3.699432745230657*^9, 
   3.6994327465479383`*^9}, {3.699432851559204*^9, 3.699432879126025*^9}, {
   3.699432998971026*^9, 3.6994330288907347`*^9}, {3.69943307722396*^9, 
   3.6994332258715887`*^9}, 3.703098940463875*^9, {3.703099077318151*^9, 
   3.7030990806740627`*^9}, {3.7044047844167624`*^9, 3.704404806925007*^9}, {
   3.704404875896504*^9, 3.704404919114498*^9}, {3.704404962339755*^9, 
   3.7044049628235703`*^9}, {3.704405002331457*^9, 3.7044050689414*^9}, {
   3.704405102486524*^9, 3.704405160719034*^9}, {3.70440520234669*^9, 
   3.704405202612401*^9}, {3.704405248221839*^9, 3.704405314125374*^9}, {
   3.704405377399489*^9, 3.704405398439777*^9}, {3.7044055630254097`*^9, 
   3.704405583897254*^9}, {3.7044060944798098`*^9, 3.704406106261346*^9}, {
   3.704406468832713*^9, 3.704406470607403*^9}, {3.7044066116288424`*^9, 
   3.704406696489505*^9}, {3.70450648877709*^9, 3.704506493955616*^9}, {
   3.70450666866201*^9, 3.704506702445044*^9}, {3.7048115332833757`*^9, 
   3.704811562846744*^9}, {3.7048136373169613`*^9, 3.704813641511858*^9}, {
   3.704813849944685*^9, 3.704813917409328*^9}, {3.704813964539323*^9, 
   3.7048139917873*^9}, {3.704814033046979*^9, 3.704814200809257*^9}, {
   3.704814275530664*^9, 3.7048142768112087`*^9}, {3.7048145447241077`*^9, 
   3.704814602566051*^9}, {3.704814667612266*^9, 3.70481466988838*^9}, {
   3.7048147141320753`*^9, 3.704814729121099*^9}, {3.70481481949743*^9, 
   3.704814830084621*^9}, {3.704814860808303*^9, 3.704814861318643*^9}, {
   3.704814901207979*^9, 3.704814909086294*^9}, {3.704815204087432*^9, 
   3.70481529139699*^9}, {3.7048153274415407`*^9, 3.7048153287991943`*^9}, {
   3.704815366898031*^9, 3.7048154513866453`*^9}, {3.704815489921295*^9, 
   3.7048155052910624`*^9}, {3.704817019437357*^9, 3.704817020674335*^9}, 
   3.704817054250635*^9, {3.704817098792685*^9, 3.704817107332809*^9}, {
   3.7048179421362257`*^9, 3.7048179470678453`*^9}, {3.704817985703073*^9, 
   3.704818041697404*^9}, 3.704818186720457*^9, {3.706015943858574*^9, 
   3.7060159964846563`*^9}, {3.706016056318667*^9, 3.70601615567945*^9}, {
   3.706836586765028*^9, 3.7068366403624907`*^9}, {3.7348862024962177`*^9, 
   3.7348862029959307`*^9}, {3.734886234712266*^9, 3.734886304768529*^9}, {
   3.734886342366458*^9, 3.7348863666023417`*^9}, {3.734886411626771*^9, 
   3.734886415283002*^9}, {3.73488770270944*^9, 3.7348877254622793`*^9}, {
   3.73498565504657*^9, 3.7349857491181803`*^9}, {3.734985820562003*^9, 
   3.7349858710612183`*^9}, {3.734985906068881*^9, 3.73498592102509*^9}, {
   3.734985952198818*^9, 3.7349860220882063`*^9}, {3.7349860542665367`*^9, 
   3.734986154767461*^9}, {3.737465712182467*^9, 3.7374657562088623`*^9}, {
   3.737465788742979*^9, 3.737465800681385*^9}, {3.7385607108387938`*^9, 
   3.738560750913476*^9}, {3.738644745589595*^9, 3.738644747924486*^9}, {
   3.738644807833351*^9, 3.738644808727148*^9}, {3.738644841217601*^9, 
   3.738644842387959*^9}, {3.738644951443804*^9, 3.73864495181444*^9}, {
   3.739196087669405*^9, 3.739196099066228*^9}, 3.7391961319566507`*^9, {
   3.739196183663506*^9, 3.739196183723675*^9}, 3.741312235708954*^9, 
   3.741643022801051*^9, {3.757193086820744*^9, 3.757193087213663*^9}, {
   3.777362163676276*^9, 3.777362207403377*^9}, {3.777362442913033*^9, 
   3.777362445856925*^9}, {3.777362531493129*^9, 3.777362531737144*^9}, {
   3.777362736577896*^9, 3.7773627368606377`*^9}, {3.777363279218354*^9, 
   3.777363279849304*^9}, {3.7773663353158283`*^9, 3.7773663364717093`*^9}, {
   3.777366371564823*^9, 3.777366399954217*^9}, {3.777366453026349*^9, 
   3.7773664668020144`*^9}, {3.777366512925967*^9, 3.777366522765648*^9}, {
   3.7773684941485767`*^9, 3.7773685011971493`*^9}, 3.777368602383325*^9, {
   3.77737312113167*^9, 3.777373121228266*^9}, {3.777373206216514*^9, 
   3.777373209885172*^9}, 3.777373275072023*^9, {3.777374339413597*^9, 
   3.777374339492797*^9}, {3.777374443763711*^9, 3.777374446867535*^9}, {
   3.7773747745343313`*^9, 3.7773748177587633`*^9}, {3.777466351156708*^9, 
   3.777466354374761*^9}, {3.779268570611215*^9, 3.779268571447482*^9}, {
   3.779277603436432*^9, 3.779277611881459*^9}, {3.7844621488217688`*^9, 
   3.78446214976029*^9}, {3.784462183657336*^9, 3.784462185751773*^9}, {
   3.7844622370279627`*^9, 3.7844622437448463`*^9}, 3.835795074112762*^9, {
   3.858423745565393*^9, 3.858423746606145*^9}, {3.858423814673194*^9, 
   3.858423818837886*^9}, {3.8584260391498547`*^9, 3.858426039327038*^9}, {
   3.858426240655136*^9, 3.8584262923750553`*^9}, {3.858426657086129*^9, 
   3.858426764726831*^9}, {3.858426889814912*^9, 3.858426992607499*^9}, {
   3.858438298270794*^9, 3.858438353833117*^9}, {3.858438501409033*^9, 
   3.858438512292241*^9}, {3.858438615170594*^9, 3.8584386527561073`*^9}, {
   3.858438717732829*^9, 3.858438718238258*^9}, 3.8584388453122473`*^9, {
   3.858440119747348*^9, 3.85844013489366*^9}, {3.8584403831115313`*^9, 
   3.858440383823888*^9}, {3.858440453634317*^9, 3.858440498808406*^9}, {
   3.8584406036030827`*^9, 3.858440604512125*^9}, {3.858440710802826*^9, 
   3.85844075452632*^9}, {3.858440872163875*^9, 3.858440880535935*^9}, {
   3.858440926672791*^9, 3.8584409307273693`*^9}, {3.858441100616509*^9, 
   3.8584411012824163`*^9}, {3.8584413495111647`*^9, 3.858441352673225*^9}, 
   3.858442574855638*^9, 3.8584426996925573`*^9, 3.858442952165737*^9, {
   3.8584432525695543`*^9, 3.858443258284101*^9}, {3.8584432946618147`*^9, 
   3.858443295086163*^9}, {3.858443367708091*^9, 3.858443371061645*^9}, 
   3.858443541945078*^9, {3.858443580260006*^9, 3.858443584551104*^9}, {
   3.858443889163727*^9, 3.85844392359614*^9}, {3.8584442820649853`*^9, 
   3.858444291638446*^9}, 3.858444443502555*^9, {3.858444479422365*^9, 
   3.858444485464546*^9}, 3.858444681937708*^9, {3.858445100856221*^9, 
   3.85844511783652*^9}, {3.858445534206958*^9, 3.85844553566086*^9}, {
   3.858495414205779*^9, 3.858495421312276*^9}, {3.858496794457809*^9, 
   3.858496798537838*^9}, {3.8584991316249523`*^9, 3.8584991503042183`*^9}, {
   3.8585007919515333`*^9, 3.858500806283983*^9}, {3.8585009065865498`*^9, 
   3.8585009144475727`*^9}, 3.858500995677058*^9, {3.8585010301063643`*^9, 
   3.858501065857342*^9}, {3.8585011258138247`*^9, 3.8585011408747377`*^9}, {
   3.85850121672602*^9, 3.858501327867446*^9}, {3.858501408258971*^9, 
   3.8585014091763773`*^9}, 3.85884782601859*^9, {3.858848150993998*^9, 
   3.8588482045273447`*^9}, 3.8588493974580593`*^9, {3.861692691940894*^9, 
   3.8616926921171618`*^9}, {3.911878587233965*^9, 3.911878693535054*^9}, {
   3.9118846097606573`*^9, 3.911884623629259*^9}, {3.911884666918314*^9, 
   3.911884667296032*^9}, {3.9118850226559887`*^9, 3.911885108879125*^9}, {
   3.911994500097588*^9, 3.911994580241404*^9}, {3.911994654599924*^9, 
   3.911994671192087*^9}, {3.911994743164852*^9, 3.911994744927663*^9}, {
   3.912157191540406*^9, 
   3.91215719224321*^9}},ExpressionUUID->"5b21a655-9ee1-43cb-8b4a-\
82cef61dd271"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.85884821273283*^9, 3.858848212739571*^9}},
 CellLabel->
  "In[3241]:=",ExpressionUUID->"b584a5c5-a74d-4218-80d7-40811806d43b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.858501191160782*^9, 3.858501191441481*^9}},
 CellLabel->
  "In[3242]:=",ExpressionUUID->"c1558f83-965a-4f3d-81c3-640864b26786"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.85844328633252*^9, 3.858443286333843*^9}},
 CellLabel->
  "In[3243]:=",ExpressionUUID->"29f93fa4-b9f0-4b80-9d5f-c5a31acc667b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.858438712442786*^9, 3.8584387127846947`*^9}},
 CellLabel->
  "In[3244]:=",ExpressionUUID->"a9192ca0-ab02-41fe-b9cd-564cedcd18ee"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.858426382143529*^9, 3.8584263825175447`*^9}},
 CellLabel->
  "In[3245]:=",ExpressionUUID->"5535bda8-98d9-453c-8eaa-3f3a46697588"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LabelBorexino", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{purple} \\\\rm \\\\bf Borexino \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"30", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "   ", 
          RowBox[{"1.81", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "4"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelCCFR", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{purple} \\\\rm \\\\bf CCFR \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"4", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"28", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "   ", 
          RowBox[{"1.1", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "3"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelNA64mu", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\\\\color{orange} \\\\rm \\\\bf NA64-\\\\mu\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"15", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"100", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "   ", 
          RowBox[{"4", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "4"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Labelgm2", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{PineGreen} \\\\rm \\\\bf (g-2)_\\\\mu \\, - \\, 2\\\
\\sigma \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"0", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"15", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "   ", 
          RowBox[{"3.0", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "4"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelBelleII", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{RoyalBlue} \\\\rm \\\\bf Belle-II  \\\\ \>\"", ",", 
            
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"0", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"20", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "   ", 
          RowBox[{"3.5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "2"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelBorexino0p1", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{purple} \\\\rm \\\\bf Borexino \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"30", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "   ", 
          RowBox[{"1.81", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "4"}]], "*", " ", "1.81", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "4"}]], "*", "0.1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.", "/", "3"}], ")"}], "^", "4"}]}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelBabar", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\\\\color{blue} \\\\rm \\\\bf BaBar \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"0", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"350", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "  ", 
          RowBox[{"5.5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "4"}]]}], "  ", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelScalarRelicY0p1", " ", "=", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{black} \\\\rm \\\\bf Complex\\\\ Scalar\\\\ \
\\\\alpha_D=0.1 \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"30.5", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"20", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "  ", 
          RowBox[{"4.5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]]}], "  ", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelScalarRelicY0p02", " ", "=", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{black} \\\\rm \\\\bf Complex\\\\ Scalar\\\\ \
\\\\alpha_D=0.02 \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"29", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"5", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "  ", 
          RowBox[{"4.5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]]}], "  ", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LabelNA64e", "=", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\color{red} \\\\rm \\\\bf NA64-e \\\\; \\\\ \>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "]"}], ",", 
         
         RowBox[{"24", "Degree"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"6", "MeV"}], "]"}], ",", 
         RowBox[{"Log", "[", "  ", 
          RowBox[{"1.5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "3"}]]}], "  ", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EpsVanillaPlot", "=", "\[IndentingNewLine]", 
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
      "FramePlotEps", ",", "\[IndentingNewLine]", "CCFRPlot", ",", 
       "\[IndentingNewLine]", "borexPlot", ",", "\[IndentingNewLine]", 
       "na64muvanillaPlot", ",", "\[IndentingNewLine]", "belleIIvanillaPlot", 
       ",", "\[IndentingNewLine]", "babarPlot", ",", "\[IndentingNewLine]", 
       "na64vanillaPlot", ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
         "LabelBorexino", ",", "\[IndentingNewLine]", "LabelCCFR", ",", 
          "\[IndentingNewLine]", "Labelgm2", ",", "\[IndentingNewLine]", 
          "LabelBelleII", ",", "\[IndentingNewLine]", "LabelNA64mu", ",", 
          "\[IndentingNewLine]", "LabelBabar", ",", "\[IndentingNewLine]", 
          "LabelNA64e"}], "\[IndentingNewLine]", "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", "EpsVanillaPlot", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EpsInvisiblePlot", "=", "\[IndentingNewLine]", 
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
      "FramePlotEpsInvis", ",", "\[IndentingNewLine]", "CCFRPlot", ",", 
       "\[IndentingNewLine]", "borexPlot", ",", "\[IndentingNewLine]", 
       "na64muvanillaPlot", ",", "\[IndentingNewLine]", "belleIIinvisPlot", 
       ",", "\[IndentingNewLine]", "ScalarRelicPlotY0p1", ",", 
       "\[IndentingNewLine]", "ScalarRelicPlotY0p02", ",", " ", 
       "\[IndentingNewLine]", "na64DM0p1Plot", ",", "\[IndentingNewLine]", 
       "na64DM0p02Plot", ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
         "LabelBorexino", ",", "\[IndentingNewLine]", "LabelCCFR", ",", 
          "\[IndentingNewLine]", "LabelNA64mu", ",", "\[IndentingNewLine]", 
          "Labelgm2", ",", "\[IndentingNewLine]", "LabelBelleII", ",", 
          "\[IndentingNewLine]", "LabelScalarRelicY0p1", ",", 
          "\[IndentingNewLine]", "LabelScalarRelicY0p02", ",", 
          "\[IndentingNewLine]", "LabelNA64e"}], "\[IndentingNewLine]", 
         "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", "EpsInvisiblePlot", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.627180149501934*^9, 3.627180217704208*^9}, {
   3.6271805537781343`*^9, 3.627180796489551*^9}, {3.627181104598411*^9, 
   3.627181204046773*^9}, {3.627181369755845*^9, 3.627181369963497*^9}, 
   3.627181757708027*^9, {3.6271818487554483`*^9, 3.6271818609845324`*^9}, {
   3.62718207907789*^9, 3.6271820962832537`*^9}, {3.627182429640234*^9, 
   3.627182430424672*^9}, {3.6271825541120243`*^9, 3.6271826717243843`*^9}, {
   3.627182773681237*^9, 3.627182877642211*^9}, {3.6271835709912567`*^9, 
   3.6271836209696827`*^9}, {3.627183661407619*^9, 3.6271836742865477`*^9}, {
   3.627183707249666*^9, 3.6271837166764507`*^9}, {3.6271837522456417`*^9, 
   3.62718398753755*^9}, {3.627184030280704*^9, 3.62718412709692*^9}, {
   3.6271841893152637`*^9, 3.6271843096514883`*^9}, {3.627184364212617*^9, 
   3.627184472147274*^9}, {3.627184511524898*^9, 3.62718451734378*^9}, {
   3.627186489602618*^9, 3.627186489957012*^9}, {3.627186591595182*^9, 
   3.627186592951662*^9}, {3.627187096106901*^9, 3.6271871034280787`*^9}, {
   3.627187191650661*^9, 3.627187435407139*^9}, {3.627187490517477*^9, 
   3.627187509971525*^9}, {3.627187852143997*^9, 3.627187961386541*^9}, {
   3.627188051819929*^9, 3.6271880848389187`*^9}, {3.627188936683514*^9, 
   3.627188938835739*^9}, {3.627189189624894*^9, 3.62718918968871*^9}, {
   3.627189399690055*^9, 3.627189413275279*^9}, {3.627222762433476*^9, 
   3.6272228580559196`*^9}, {3.6272276491590233`*^9, 
   3.6272276539873943`*^9}, {3.627229853644205*^9, 3.627229856730117*^9}, {
   3.6272302286919317`*^9, 3.627230319644574*^9}, {3.627230354982229*^9, 
   3.6272305862033*^9}, {3.627232004937375*^9, 3.627232022946062*^9}, {
   3.627232057488132*^9, 3.6272320668252487`*^9}, {3.62723224651842*^9, 
   3.627232301682824*^9}, {3.627232345614469*^9, 3.627232359800521*^9}, {
   3.627232687484379*^9, 3.627232687713743*^9}, 3.62723557570522*^9, {
   3.627235649966906*^9, 3.62723568319804*^9}, {3.627235735753786*^9, 
   3.627235901768252*^9}, {3.6272360138904667`*^9, 3.627236139736929*^9}, {
   3.6272363440394363`*^9, 3.62723635057889*^9}, {3.6272376085090017`*^9, 
   3.6272376086596813`*^9}, {3.6272376714916983`*^9, 3.627237878810565*^9}, {
   3.627238762975268*^9, 3.6272388119930973`*^9}, {3.627239617497592*^9, 
   3.627239638651476*^9}, {3.627241662065431*^9, 3.6272416668611593`*^9}, {
   3.627241870579109*^9, 3.6272418710930643`*^9}, {3.62724739942453*^9, 
   3.6272474266152153`*^9}, {3.627247908795374*^9, 3.627247927866268*^9}, {
   3.627254714577553*^9, 3.627254753333517*^9}, {3.627255260538805*^9, 
   3.627255583743527*^9}, {3.627255916151705*^9, 3.627255920522415*^9}, {
   3.627258618551138*^9, 3.627258634391968*^9}, {3.627258728490642*^9, 
   3.627258728617344*^9}, {3.627258845384218*^9, 3.6272588637393208`*^9}, {
   3.627258951162092*^9, 3.627258951230246*^9}, {3.627259119188797*^9, 
   3.627259330958568*^9}, {3.627273696365157*^9, 3.627273707365224*^9}, {
   3.627274034186821*^9, 3.6272740473155823`*^9}, {3.627275132971336*^9, 
   3.627275134741372*^9}, {3.627275184832015*^9, 3.627275185521715*^9}, {
   3.627275244042861*^9, 3.627275273440123*^9}, {3.627275307284092*^9, 
   3.627275312056435*^9}, {3.627275343066914*^9, 3.6272753618240967`*^9}, {
   3.627275888940568*^9, 3.6272759478683968`*^9}, {3.6272769321264353`*^9, 
   3.627276944498507*^9}, {3.627277398683433*^9, 3.627277399565401*^9}, 
   3.627277441636743*^9, {3.627277474475746*^9, 3.627277480562619*^9}, {
   3.627277512388143*^9, 3.627277611915009*^9}, {3.6272776462364264`*^9, 
   3.627277692368819*^9}, {3.627621666163052*^9, 3.627621720045204*^9}, {
   3.6276219791464767`*^9, 3.627622073272759*^9}, {3.62793086077507*^9, 
   3.627930872398691*^9}, {3.627931526025432*^9, 3.627931587369603*^9}, {
   3.627932553359343*^9, 3.627932555989162*^9}, 3.627932737274811*^9, {
   3.627932984447846*^9, 3.627933107159507*^9}, {3.627933138990778*^9, 
   3.627933159892043*^9}, {3.62793434049753*^9, 3.627934444367798*^9}, {
   3.6279363820424767`*^9, 3.6279364102728987`*^9}, 3.62793666392241*^9, 
   3.627936743558393*^9, {3.62794341270122*^9, 3.6279434134063663`*^9}, {
   3.627944231618848*^9, 3.627944238205118*^9}, 3.627944451804311*^9, {
   3.62794448198906*^9, 3.62794451386898*^9}, 3.628304128906919*^9, {
   3.628312932097755*^9, 3.628312933323456*^9}, {3.628312990968835*^9, 
   3.6283130495691633`*^9}, {3.62831329948111*^9, 3.6283133090364943`*^9}, {
   3.628366189659376*^9, 3.6283661909611177`*^9}, {3.628366360866097*^9, 
   3.628366366042486*^9}, {3.6283664456008244`*^9, 3.6283664524176893`*^9}, {
   3.628367316348665*^9, 3.628367363448524*^9}, {3.628367461865253*^9, 
   3.628367521943605*^9}, {3.628367587049505*^9, 3.628367601650647*^9}, {
   3.628367634111507*^9, 3.628367689194635*^9}, {3.628367737019025*^9, 
   3.628367737527494*^9}, {3.628367778976118*^9, 3.6283678000882263`*^9}, {
   3.628369319206419*^9, 3.628369339737118*^9}, {3.628375571618762*^9, 
   3.628375590586472*^9}, {3.628491739601694*^9, 3.628491752316702*^9}, {
   3.629735083314249*^9, 3.629735088475698*^9}, {3.629735213326026*^9, 
   3.6297352251721582`*^9}, {3.6297373038271093`*^9, 
   3.6297373041545877`*^9}, {3.6297448616993933`*^9, 
   3.6297448783486147`*^9}, {3.6297454389240828`*^9, 3.629745465446027*^9}, {
   3.6297464456157513`*^9, 3.62974654158918*^9}, {3.629748211920299*^9, 
   3.6297482414167833`*^9}, {3.629748303207156*^9, 3.6297483041682043`*^9}, {
   3.6297483914355087`*^9, 3.629748393570549*^9}, {3.6300878608064013`*^9, 
   3.6300879248194103`*^9}, {3.630088334892785*^9, 3.630088370720372*^9}, {
   3.630088859668272*^9, 3.630088867208456*^9}, {3.6300924890534477`*^9, 
   3.630092489568874*^9}, {3.630092781234247*^9, 3.630092781301757*^9}, {
   3.630092844952113*^9, 3.6300929084582*^9}, {3.630093072821123*^9, 
   3.6300931223749247`*^9}, {3.630094834387779*^9, 3.630094867261516*^9}, {
   3.6300952408553343`*^9, 3.630095268409388*^9}, {3.630116616995412*^9, 
   3.63011677019986*^9}, {3.630116801689933*^9, 3.630116944407583*^9}, {
   3.630170425405863*^9, 3.630170426269641*^9}, {3.63017273652929*^9, 
   3.6301727468029137`*^9}, {3.6301809815141487`*^9, 
   3.6301809850931463`*^9}, {3.630426001422735*^9, 3.630426006777809*^9}, {
   3.630426634495665*^9, 3.630426643578515*^9}, {3.6304281148442583`*^9, 
   3.630428115299829*^9}, {3.6304287062824078`*^9, 3.630428715079076*^9}, {
   3.630428930646852*^9, 3.6304289322806597`*^9}, {3.6304317527718*^9, 
   3.630431754793447*^9}, {3.630432022774151*^9, 3.630432051000964*^9}, {
   3.630432176353677*^9, 3.630432176778809*^9}, {3.6304322534943857`*^9, 
   3.630432254426113*^9}, {3.63043265183219*^9, 3.630432652692704*^9}, {
   3.630432701248184*^9, 3.630432701891849*^9}, {3.6304335077564297`*^9, 
   3.630433508582219*^9}, 3.630435219092965*^9, {3.6304352746250257`*^9, 
   3.6304353761514397`*^9}, {3.6305582159840612`*^9, 3.630558217487314*^9}, 
   3.630559482152557*^9, {3.630559604073411*^9, 3.630559793959916*^9}, {
   3.630560895434539*^9, 3.6305609182491617`*^9}, {3.630636808185741*^9, 
   3.630636824991103*^9}, {3.630636912503957*^9, 3.630636952052112*^9}, {
   3.630636984934511*^9, 3.6306369854808702`*^9}, {3.6306449438094177`*^9, 
   3.630644957596033*^9}, {3.630699434664126*^9, 3.630699436997137*^9}, {
   3.630699473044403*^9, 3.630699502889255*^9}, {3.630713659951383*^9, 
   3.630713660365844*^9}, 3.630713976147401*^9, {3.6307284439625874`*^9, 
   3.630728455686311*^9}, {3.630728506286178*^9, 3.6307285067101707`*^9}, {
   3.630728543272587*^9, 3.630728633948613*^9}, {3.630728706774672*^9, 
   3.630728747418194*^9}, {3.630728781116028*^9, 3.630728781375259*^9}, {
   3.6307288834272833`*^9, 3.630728898295686*^9}, {3.6307289677328157`*^9, 
   3.6307289737487173`*^9}, {3.6307294399926777`*^9, 3.630729440894273*^9}, {
   3.630729670418655*^9, 3.630729757764124*^9}, {3.6307298093721533`*^9, 
   3.630729844206258*^9}, {3.6307299048672943`*^9, 3.63073003737676*^9}, 
   3.630730084122267*^9, {3.630730524903429*^9, 3.6307305282775793`*^9}, {
   3.630730746209362*^9, 3.630730786628758*^9}, {3.630788550185574*^9, 
   3.630788557185899*^9}, {3.63078866277662*^9, 3.630788716865471*^9}, {
   3.630870748243388*^9, 3.630870838490594*^9}, {3.631058769621636*^9, 
   3.631058811279388*^9}, {3.631058849087448*^9, 3.631058875071389*^9}, {
   3.631243161708128*^9, 3.6312432387650537`*^9}, {3.632694979864769*^9, 
   3.6326949806405773`*^9}, {3.632696128929082*^9, 3.632696129441807*^9}, {
   3.6328031239530897`*^9, 3.6328031323184357`*^9}, {3.633365588032228*^9, 
   3.633365588491097*^9}, {3.633365630790327*^9, 3.633365639662174*^9}, {
   3.633368364398654*^9, 3.6333683750029507`*^9}, {3.633372781393279*^9, 
   3.633372820193985*^9}, {3.633493982153317*^9, 3.6334939839045057`*^9}, {
   3.633494018921122*^9, 3.6334940439426517`*^9}, {3.6334940867736807`*^9, 
   3.633494197438236*^9}, {3.63349480194034*^9, 3.633494802179775*^9}, {
   3.633495134521902*^9, 3.6334951350889874`*^9}, {3.633495236809601*^9, 
   3.633495237274435*^9}, {3.634066281935853*^9, 3.634066302453389*^9}, {
   3.6340664320940027`*^9, 3.6340665631382437`*^9}, {3.634096279730304*^9, 
   3.634096293551928*^9}, 3.634096354795518*^9, {3.634253664966772*^9, 
   3.634253678993977*^9}, {3.634265088478917*^9, 3.6342650966874723`*^9}, {
   3.6342732124214697`*^9, 3.634273221137072*^9}, {3.634419510230815*^9, 
   3.634419511246069*^9}, {3.634419566646369*^9, 3.634419572424917*^9}, {
   3.6344196995363503`*^9, 3.63441971730061*^9}, {3.63441975122206*^9, 
   3.6344197743071547`*^9}, {3.634426304463583*^9, 3.634426308716567*^9}, {
   3.634492707935204*^9, 3.634492708016213*^9}, {3.634492748138232*^9, 
   3.634492817329835*^9}, 3.6344933561330748`*^9, {3.6344996873606997`*^9, 
   3.6344996888367443`*^9}, {3.634499730326124*^9, 3.634499730444784*^9}, {
   3.634503620706251*^9, 3.634503629135334*^9}, {3.634503672825501*^9, 
   3.634503674256936*^9}, 3.634505184572116*^9, {3.6345189775300903`*^9, 
   3.634519022420402*^9}, {3.634662070884411*^9, 3.634662101701902*^9}, {
   3.634922496325369*^9, 3.634922513046568*^9}, {3.634922596169407*^9, 
   3.6349227048704023`*^9}, {3.634922810435906*^9, 3.634922814979802*^9}, {
   3.634922940914969*^9, 3.634922942499323*^9}, {3.634923248072427*^9, 
   3.6349233009936523`*^9}, {3.6349278529748898`*^9, 3.63492828317745*^9}, {
   3.634928331627507*^9, 3.634928495232873*^9}, {3.634928601732176*^9, 
   3.634928628260325*^9}, {3.634928661828809*^9, 3.634928762186277*^9}, {
   3.634928968764475*^9, 3.634929019457037*^9}, 3.63492984118822*^9, 
   3.634938203338048*^9, {3.634942023173074*^9, 3.634942026301487*^9}, {
   3.634942077361321*^9, 3.634942267800919*^9}, {3.634942316046166*^9, 
   3.6349423444607897`*^9}, {3.6349424052747107`*^9, 3.6349424157233686`*^9}, 
   3.6350374262703257`*^9, {3.635087414244473*^9, 3.635087415099094*^9}, {
   3.63508749522056*^9, 3.635087562664415*^9}, {3.635087738232307*^9, 
   3.6350877961095457`*^9}, {3.6350884592566423`*^9, 
   3.6350884793890877`*^9}, {3.635266492747327*^9, 3.635266521322652*^9}, {
   3.6385547733587713`*^9, 3.638554883754118*^9}, {3.638554935391575*^9, 
   3.638554979621833*^9}, {3.638555014960444*^9, 3.638555123946911*^9}, {
   3.638555177482079*^9, 3.6385552182811613`*^9}, {3.638555258698762*^9, 
   3.638555260409464*^9}, {3.638555291274989*^9, 3.638555292177812*^9}, {
   3.638556198883417*^9, 3.638556213400055*^9}, {3.638805099664137*^9, 
   3.638805108260385*^9}, {3.63888570443113*^9, 3.6388857055804777`*^9}, {
   3.647722258824143*^9, 3.647722282823166*^9}, {3.6477230505092793`*^9, 
   3.647723064737049*^9}, {3.647723199458962*^9, 3.647723374328103*^9}, {
   3.6515982993782988`*^9, 3.65159843341033*^9}, {3.6515990913055143`*^9, 
   3.651599095241036*^9}, {3.651599285096223*^9, 3.651599295273205*^9}, {
   3.6521458492867517`*^9, 3.652145904817648*^9}, {3.65240878290879*^9, 
   3.652408793565374*^9}, {3.652449369976989*^9, 3.652449436192542*^9}, {
   3.652449486296075*^9, 3.652449543426346*^9}, {3.652453490557002*^9, 
   3.652453493313011*^9}, {3.65246664844942*^9, 3.65246665165278*^9}, {
   3.652720739293594*^9, 3.652720813288547*^9}, {3.6527208692345324`*^9, 
   3.652720871772334*^9}, {3.6530966512420473`*^9, 3.6530966993765373`*^9}, {
   3.653097997179636*^9, 3.6530979996322203`*^9}, {3.6661195746756268`*^9, 
   3.666119677033216*^9}, {3.666119856970022*^9, 3.666119860647015*^9}, {
   3.666119950355226*^9, 3.666120010047039*^9}, {3.666121066881332*^9, 
   3.666121069321599*^9}, {3.666121166775402*^9, 3.666121170416079*^9}, {
   3.666121238969499*^9, 3.6661212660877733`*^9}, 3.6661217121210423`*^9, {
   3.6661218069934*^9, 3.666121880488662*^9}, {3.666121922023687*^9, 
   3.666122016152896*^9}, {3.666122170714706*^9, 3.666122310741527*^9}, {
   3.666122349417679*^9, 3.666122349853527*^9}, {3.66612238992511*^9, 
   3.666122389985455*^9}, {3.666198962643343*^9, 3.6661989863047657`*^9}, {
   3.666221655941852*^9, 3.666221656083192*^9}, {3.6662217341822977`*^9, 
   3.6662217682611303`*^9}, {3.6664436525534782`*^9, 3.666443654240458*^9}, {
   3.666443693166354*^9, 3.66644369655678*^9}, {3.66644373363109*^9, 
   3.666443829353065*^9}, {3.6664438665093*^9, 3.666443866754652*^9}, {
   3.666443922838512*^9, 3.666443949333001*^9}, {3.666443994117756*^9, 
   3.666443998515525*^9}, {3.666444031036804*^9, 3.6664440944487677`*^9}, {
   3.6664449275238743`*^9, 3.666445005648485*^9}, {3.6664466389670973`*^9, 
   3.6664466640058403`*^9}, {3.666446860526484*^9, 3.666446861262211*^9}, {
   3.6664470142025337`*^9, 3.666447098415482*^9}, {3.6664471297123833`*^9, 
   3.666447191695127*^9}, {3.6664474461654053`*^9, 3.666447455004085*^9}, {
   3.666447548491138*^9, 3.666447578525723*^9}, {3.6664476873616962`*^9, 
   3.666447689178968*^9}, {3.666447770888322*^9, 3.666447863112742*^9}, {
   3.666447900233779*^9, 3.666448125957494*^9}, 3.666448678488626*^9, {
   3.666448716851838*^9, 3.666448830899008*^9}, {3.666471271631391*^9, 
   3.6664712874893084`*^9}, {3.666471402324951*^9, 3.666471426950658*^9}, {
   3.666471480123897*^9, 3.6664715287546186`*^9}, {3.666472137181802*^9, 
   3.66647213802314*^9}, {3.666472180288872*^9, 3.666472198943165*^9}, {
   3.6664722810268307`*^9, 3.666472281347397*^9}, {3.666472444460752*^9, 
   3.6664725055832644`*^9}, {3.666472538904502*^9, 3.66647256123978*^9}, {
   3.6664726506540947`*^9, 3.6664727646881027`*^9}, {3.666472819031013*^9, 
   3.666472950095635*^9}, {3.666472988856122*^9, 3.666473052435933*^9}, {
   3.6664730873069353`*^9, 3.666473175850813*^9}, {3.6664732404073753`*^9, 
   3.6664734542047377`*^9}, {3.666475810479574*^9, 3.666475845584548*^9}, {
   3.6664763504308023`*^9, 3.666476350933199*^9}, {3.6664766019448347`*^9, 
   3.666476604551902*^9}, {3.6664770607029448`*^9, 3.6664771430799*^9}, {
   3.666491196010651*^9, 3.666491216904231*^9}, {3.666491432790493*^9, 
   3.666491433293775*^9}, {3.666491619920265*^9, 3.6664916216253767`*^9}, 
   3.666491704757535*^9, {3.666491906688549*^9, 3.666491921754593*^9}, {
   3.6664921322416162`*^9, 3.6664922346500063`*^9}, {3.666492278952566*^9, 
   3.666492289987743*^9}, {3.666492364058755*^9, 3.666492413802772*^9}, {
   3.666492547642479*^9, 3.666492579107699*^9}, {3.66649261372733*^9, 
   3.666492620972722*^9}, {3.6664927148493967`*^9, 3.666492782455049*^9}, {
   3.666492836696422*^9, 3.666492843449738*^9}, 3.666492882141927*^9, {
   3.666493490917123*^9, 3.666493686326137*^9}, {3.666493927600184*^9, 
   3.666493953993909*^9}, {3.66649405306168*^9, 3.666494053444944*^9}, {
   3.6664941415211143`*^9, 3.666494168813054*^9}, {3.6664942028456907`*^9, 
   3.666494340134851*^9}, {3.666494383465898*^9, 3.6664944116685553`*^9}, {
   3.666494707756798*^9, 3.666494734880805*^9}, {3.669729041769122*^9, 
   3.669729092040337*^9}, {3.671589778862589*^9, 3.6715897795984383`*^9}, {
   3.671589831710569*^9, 3.671589984334296*^9}, {3.6717284129775047`*^9, 
   3.6717284364032707`*^9}, {3.671728516363771*^9, 3.67172852811994*^9}, {
   3.671728608115218*^9, 3.671728650678331*^9}, {3.67172878606707*^9, 
   3.6717287892296267`*^9}, {3.671734059666233*^9, 3.67173410437507*^9}, {
   3.671734138470187*^9, 3.671734171326079*^9}, {3.672190742301063*^9, 
   3.672190844912321*^9}, {3.674699573308901*^9, 3.674699574074741*^9}, 
   3.674699606807045*^9, {3.674703156441126*^9, 3.674703241880237*^9}, {
   3.675082063899341*^9, 3.6750821212793293`*^9}, {3.6750821519208193`*^9, 
   3.6750821590388927`*^9}, {3.675082192180005*^9, 3.6750821934497957`*^9}, {
   3.675082739396839*^9, 3.6750827398838787`*^9}, {3.67508523403684*^9, 
   3.675085234902958*^9}, 3.675085328109118*^9, {3.6750853858528976`*^9, 
   3.675085464347876*^9}, {3.675085494812039*^9, 3.6750855014986353`*^9}, {
   3.675085545605248*^9, 3.675085545801572*^9}, 3.675085588934185*^9, {
   3.6750857288061666`*^9, 3.675085781875578*^9}, 3.675085841660695*^9, {
   3.675085880402948*^9, 3.675085899451538*^9}, {3.6750859415732727`*^9, 
   3.6750859440824633`*^9}, {3.675085995867919*^9, 3.675085996147643*^9}, {
   3.675086036762809*^9, 3.6750860427428207`*^9}, {3.67508614944055*^9, 
   3.6750861929607763`*^9}, {3.675086232002235*^9, 3.67508629299065*^9}, {
   3.675086332914777*^9, 3.675086355123629*^9}, {3.675086387837572*^9, 
   3.675086388432335*^9}, {3.675086478191882*^9, 3.675086480822526*^9}, {
   3.675086564868698*^9, 3.675086565487711*^9}, 3.6750866052206287`*^9, {
   3.6750866934916353`*^9, 3.675086695866894*^9}, {3.675086749695022*^9, 
   3.675086751529025*^9}, 3.675086840461123*^9, {3.6750869274268093`*^9, 
   3.675086929831354*^9}, {3.67508697411862*^9, 3.675086974958571*^9}, 
   3.67565765362321*^9, {3.67565773727437*^9, 3.675657762796155*^9}, {
   3.675658711698148*^9, 3.675658766621994*^9}, {3.675697224634836*^9, 
   3.67569735167047*^9}, {3.675697939923053*^9, 3.675697942917938*^9}, {
   3.675698086612254*^9, 3.675698103846624*^9}, {3.675698455855813*^9, 
   3.675698515996882*^9}, {3.675736912931757*^9, 3.675736920711212*^9}, {
   3.675737069718171*^9, 3.6757370699615383`*^9}, {3.675737275408284*^9, 
   3.675737276261764*^9}, {3.675740470779821*^9, 3.675740471579131*^9}, {
   3.675740682506147*^9, 3.675740682850238*^9}, {3.675741130155204*^9, 
   3.675741132234694*^9}, {3.675741643429143*^9, 3.675741661724399*^9}, {
   3.6761833586512003`*^9, 3.676183365083475*^9}, {3.676188684077859*^9, 
   3.6761887032570257`*^9}, {3.6761887861526823`*^9, 3.676188787431356*^9}, {
   3.676188931638955*^9, 3.676188966014333*^9}, {3.6761891535753508`*^9, 
   3.6761891539111433`*^9}, {3.676189498403811*^9, 3.6761900518642387`*^9}, 
   3.676190567831747*^9, {3.676191651914871*^9, 3.6761916868999443`*^9}, {
   3.67619182073304*^9, 3.676191842758689*^9}, {3.6761998425592213`*^9, 
   3.676199860850243*^9}, {3.676249805511386*^9, 3.676249872216165*^9}, {
   3.676249907129855*^9, 3.676249920879348*^9}, {3.6763109724164953`*^9, 
   3.676310973338367*^9}, {3.676311018320002*^9, 3.676311137173649*^9}, 
   3.6770810959963617`*^9, 3.697768283107092*^9, {3.697770619190323*^9, 
   3.697770630185235*^9}, {3.697770700343501*^9, 3.6977707388667727`*^9}, {
   3.697771227904325*^9, 3.697771267962564*^9}, {3.697771325922386*^9, 
   3.697771326173996*^9}, 3.697771397985795*^9, {3.697771832012308*^9, 
   3.697772000858615*^9}, {3.697772253211637*^9, 3.697772291113041*^9}, {
   3.697772339128271*^9, 3.697772358760602*^9}, {3.697772499017177*^9, 
   3.6977725870524073`*^9}, {3.697772725125558*^9, 3.697772752165028*^9}, {
   3.697772985441805*^9, 3.697773016950829*^9}, {3.697773464679029*^9, 
   3.697773475797331*^9}, {3.6977735877434263`*^9, 3.6977736125439672`*^9}, {
   3.69777366539911*^9, 3.697773672436564*^9}, {3.697773747407243*^9, 
   3.6977737641234093`*^9}, {3.697773947108898*^9, 3.697773967145763*^9}, {
   3.6994068425274363`*^9, 3.69940696721667*^9}, {3.6994074056812057`*^9, 
   3.699407431110909*^9}, {3.6994075106690283`*^9, 3.699407514711049*^9}, {
   3.6994075799136057`*^9, 3.699407635481442*^9}, {3.6994085117227497`*^9, 
   3.699408593006483*^9}, {3.699408674195745*^9, 3.69940878847645*^9}, {
   3.6994088350031433`*^9, 3.69940888375387*^9}, {3.6994090433782053`*^9, 
   3.699409121053712*^9}, {3.699409163200653*^9, 3.699409242292618*^9}, {
   3.6994093561137257`*^9, 3.699409404306109*^9}, {3.699409869706794*^9, 
   3.6994099031580143`*^9}, {3.6994099661335382`*^9, 
   3.6994099855961018`*^9}, {3.699410032233808*^9, 3.699410051582827*^9}, 
   3.69941013872403*^9, {3.699410308504423*^9, 3.699410399515065*^9}, {
   3.699410575108428*^9, 3.6994106850561037`*^9}, {3.699410746091371*^9, 
   3.699410786010034*^9}, {3.699410830671185*^9, 3.699410831433742*^9}, {
   3.6994110966733227`*^9, 3.699411157362557*^9}, {3.699411191281499*^9, 
   3.699411200801106*^9}, {3.699411780779563*^9, 3.699411996771682*^9}, {
   3.699412028933001*^9, 3.6994120549143543`*^9}, {3.699432745230657*^9, 
   3.6994327465479383`*^9}, {3.699432851559204*^9, 3.699432879126025*^9}, {
   3.699432998971026*^9, 3.6994330288907347`*^9}, {3.69943307722396*^9, 
   3.6994332258715887`*^9}, 3.703098940463875*^9, {3.703099077318151*^9, 
   3.7030990806740627`*^9}, {3.7044047844167624`*^9, 3.704404806925007*^9}, {
   3.704404875896504*^9, 3.704404919114498*^9}, {3.704404962339755*^9, 
   3.7044049628235703`*^9}, {3.704405002331457*^9, 3.7044050689414*^9}, {
   3.704405102486524*^9, 3.704405160719034*^9}, {3.70440520234669*^9, 
   3.704405202612401*^9}, {3.704405248221839*^9, 3.704405314125374*^9}, {
   3.704405377399489*^9, 3.704405398439777*^9}, {3.7044055630254097`*^9, 
   3.704405583897254*^9}, {3.7044060944798098`*^9, 3.704406106261346*^9}, {
   3.704406468832713*^9, 3.704406470607403*^9}, {3.7044066116288424`*^9, 
   3.704406696489505*^9}, {3.70450648877709*^9, 3.704506493955616*^9}, {
   3.70450666866201*^9, 3.704506702445044*^9}, {3.7048115332833757`*^9, 
   3.704811562846744*^9}, {3.7048136373169613`*^9, 3.704813641511858*^9}, {
   3.704813849944685*^9, 3.704813917409328*^9}, {3.704813964539323*^9, 
   3.7048139917873*^9}, {3.704814033046979*^9, 3.704814200809257*^9}, {
   3.704814275530664*^9, 3.7048142768112087`*^9}, {3.7048145447241077`*^9, 
   3.704814602566051*^9}, {3.704814667612266*^9, 3.70481466988838*^9}, {
   3.7048147141320753`*^9, 3.704814729121099*^9}, {3.70481481949743*^9, 
   3.704814830084621*^9}, {3.704814860808303*^9, 3.704814861318643*^9}, {
   3.704814901207979*^9, 3.704814909086294*^9}, {3.704815204087432*^9, 
   3.70481529139699*^9}, {3.7048153274415407`*^9, 3.7048153287991943`*^9}, {
   3.704815366898031*^9, 3.7048154513866453`*^9}, {3.704815489921295*^9, 
   3.7048155052910624`*^9}, {3.704817019437357*^9, 3.704817020674335*^9}, 
   3.704817054250635*^9, {3.704817098792685*^9, 3.704817107332809*^9}, {
   3.7048179421362257`*^9, 3.7048179470678453`*^9}, {3.704817985703073*^9, 
   3.704818041697404*^9}, 3.704818186720457*^9, {3.706015943858574*^9, 
   3.7060159964846563`*^9}, {3.706016056318667*^9, 3.70601615567945*^9}, {
   3.706836586765028*^9, 3.7068366403624907`*^9}, {3.7348862024962177`*^9, 
   3.7348862029959307`*^9}, {3.734886234712266*^9, 3.734886304768529*^9}, {
   3.734886342366458*^9, 3.7348863666023417`*^9}, {3.734886411626771*^9, 
   3.734886415283002*^9}, {3.73488770270944*^9, 3.7348877254622793`*^9}, {
   3.73498565504657*^9, 3.7349857491181803`*^9}, {3.734985820562003*^9, 
   3.7349858710612183`*^9}, {3.734985906068881*^9, 3.73498592102509*^9}, {
   3.734985952198818*^9, 3.7349860220882063`*^9}, {3.7349860542665367`*^9, 
   3.734986154767461*^9}, {3.737465712182467*^9, 3.7374657562088623`*^9}, {
   3.737465788742979*^9, 3.737465812357099*^9}, {3.73856082033284*^9, 
   3.7385608208680964`*^9}, {3.7386446353537807`*^9, 3.738644635508401*^9}, {
   3.738644719123807*^9, 3.738644719899941*^9}, {3.7386449581598387`*^9, 
   3.738644958864415*^9}, {3.739642842525959*^9, 3.7396428428453083`*^9}, {
   3.740852021862281*^9, 3.7408520229146023`*^9}, {3.74131223753237*^9, 
   3.7413122397400227`*^9}, {3.74164302530448*^9, 3.741643028791398*^9}, {
   3.742179993251055*^9, 3.742180021694796*^9}, {3.742230736282626*^9, 
   3.742230737115542*^9}, {3.757193114593245*^9, 3.757193119828929*^9}, {
   3.777358619873904*^9, 3.77735862182442*^9}, {3.7773621978980103`*^9, 
   3.777362254718803*^9}, {3.7773628172393847`*^9, 3.777362824611168*^9}, {
   3.777362965191814*^9, 3.777363013524145*^9}, {3.7773630484862003`*^9, 
   3.777363099789351*^9}, {3.7773631312180033`*^9, 3.777363268439616*^9}, {
   3.777364227674212*^9, 3.777364234122498*^9}, {3.777364269654524*^9, 
   3.777364272934857*^9}, {3.7773643426127653`*^9, 3.777364392560783*^9}, {
   3.7773645981793613`*^9, 3.7773646923315783`*^9}, {3.777364757154132*^9, 
   3.77736475830941*^9}, {3.777364813673768*^9, 3.7773648164874363`*^9}, {
   3.7773649557807093`*^9, 3.7773649706296263`*^9}, {3.7773650202410507`*^9, 
   3.777365159382718*^9}, {3.777365195865081*^9, 3.777365195974612*^9}, {
   3.7773652518677683`*^9, 3.777365252406032*^9}, {3.777365573305336*^9, 
   3.7773656026900263`*^9}, {3.7773656997820463`*^9, 3.77736575632539*^9}, 
   3.777365793315503*^9, {3.777366082785008*^9, 3.7773660874627857`*^9}, {
   3.777366153017971*^9, 3.777366182675817*^9}, {3.777366310338935*^9, 
   3.777366310782696*^9}, {3.7773664685878067`*^9, 3.777366469805622*^9}, {
   3.777366524963233*^9, 3.7773666225936127`*^9}, {3.77736666643121*^9, 
   3.777366670622361*^9}, {3.7773683695828047`*^9, 3.777368480299265*^9}, {
   3.777368603559565*^9, 3.777368619697483*^9}, {3.7773693288436203`*^9, 
   3.777369332644782*^9}, {3.777369744018167*^9, 3.777369744596197*^9}, {
   3.777370678329009*^9, 3.777370682154085*^9}, {3.777372244061708*^9, 
   3.777372310972073*^9}, {3.7773727664068813`*^9, 3.777372805270945*^9}, {
   3.777372863822613*^9, 3.777372864628632*^9}, {3.777372920338522*^9, 
   3.77737304740239*^9}, {3.7773731357100677`*^9, 3.777373137174918*^9}, {
   3.7773731675950537`*^9, 3.777373168997739*^9}, 3.777373215712493*^9, {
   3.7773732779059687`*^9, 3.777373298659107*^9}, {3.7773733452109737`*^9, 
   3.777373346232546*^9}, {3.77737337944164*^9, 3.777373405966893*^9}, {
   3.7773736537723427`*^9, 3.777373655569228*^9}, {3.777374395369025*^9, 
   3.7773744205644703`*^9}, {3.777374473870668*^9, 3.777374539363463*^9}, 
   3.777374822671979*^9, {3.777374861072299*^9, 3.777374861759924*^9}, {
   3.777374926005104*^9, 3.777374927690785*^9}, {3.7773766057582273`*^9, 
   3.777376618530438*^9}, {3.77737720154281*^9, 3.7773772063012943`*^9}, {
   3.777377355849259*^9, 3.7773773663617163`*^9}, {3.777377763599592*^9, 
   3.777377778305139*^9}, {3.777377826550791*^9, 3.777377833391074*^9}, {
   3.777466289651907*^9, 3.777466335780768*^9}, {3.777466726395597*^9, 
   3.777466739669496*^9}, {3.777466769952227*^9, 3.7774668382337008`*^9}, {
   3.777466931771431*^9, 3.7774669535493803`*^9}, {3.7774677149218616`*^9, 
   3.777467729867639*^9}, {3.7774677951209927`*^9, 3.7774678006776247`*^9}, {
   3.7774679556104307`*^9, 3.777468032175186*^9}, {3.777468115383583*^9, 
   3.7774681158081903`*^9}, {3.777468428811307*^9, 3.777468438324744*^9}, {
   3.777468983740698*^9, 3.7774689857560368`*^9}, {3.777469081593205*^9, 
   3.7774692939036093`*^9}, {3.7784994254569187`*^9, 3.778499443161306*^9}, {
   3.778499706695875*^9, 3.7784997097921553`*^9}, {3.778500861734942*^9, 
   3.778500868236369*^9}, {3.778500940772006*^9, 3.778500956441298*^9}, {
   3.778500995114715*^9, 3.7785010757174253`*^9}, {3.7792773834201727`*^9, 
   3.779277444057427*^9}, 3.779277560092121*^9, {3.7792775924816027`*^9, 
   3.7792776183044147`*^9}, {3.779277793479121*^9, 3.7792778896243877`*^9}, {
   3.77928672566195*^9, 3.779286748514928*^9}, {3.779286847084242*^9, 
   3.779287012061627*^9}, {3.779287053825232*^9, 3.779287259326481*^9}, {
   3.779287321724609*^9, 3.779287322257338*^9}, {3.7792874631964617`*^9, 
   3.779287515994417*^9}, {3.779287574094973*^9, 3.779287635961894*^9}, {
   3.779288250687851*^9, 3.7792882554678164`*^9}, {3.7792884362370243`*^9, 
   3.779288681031974*^9}, {3.779361653402532*^9, 3.779361657460414*^9}, {
   3.7793789701154957`*^9, 3.779378996554102*^9}, {3.779379045348727*^9, 
   3.779379255765543*^9}, {3.779380181459002*^9, 3.779380182295583*^9}, 
   3.784460809582286*^9, {3.784460840211754*^9, 3.7844608594812727`*^9}, {
   3.784460909832595*^9, 3.784461027427743*^9}, {3.784461109644635*^9, 
   3.78446112086413*^9}, {3.784461154338572*^9, 3.784461158946741*^9}, {
   3.784461189877758*^9, 3.784461273940003*^9}, {3.784461536254965*^9, 
   3.784461540290153*^9}, {3.7844615936049757`*^9, 3.784461615317801*^9}, {
   3.7844617305741796`*^9, 3.784461762446754*^9}, {3.784461808771138*^9, 
   3.784461861056765*^9}, {3.784461986251001*^9, 3.784462031027308*^9}, {
   3.784462072250269*^9, 3.784462116304371*^9}, 3.786770364140955*^9, {
   3.786770456941946*^9, 3.786770464671274*^9}, {3.7969926832627277`*^9, 
   3.796992687917664*^9}, {3.796992842038039*^9, 3.796992843589032*^9}, {
   3.796993602787119*^9, 3.796993603370285*^9}, {3.7978269295893383`*^9, 
   3.797826930589101*^9}, {3.835791524132843*^9, 3.8357915851920443`*^9}, {
   3.8357916642767982`*^9, 3.835791681346044*^9}, {3.8357917572635193`*^9, 
   3.835791778561274*^9}, {3.835792153157751*^9, 3.835792264070936*^9}, {
   3.8357927263091373`*^9, 3.835792729576067*^9}, {3.835795011698411*^9, 
   3.835795037616633*^9}, {3.835795068679105*^9, 3.835795102037745*^9}, {
   3.858423783121121*^9, 3.8584238100492067`*^9}, 3.8584260496426992`*^9, {
   3.858426309734054*^9, 3.858426322011943*^9}, {3.8584389038495197`*^9, 
   3.858438904078046*^9}, {3.858442706327194*^9, 3.858442737979517*^9}, {
   3.858442773155986*^9, 3.8584427760898*^9}, {3.8584428539534893`*^9, 
   3.858442921704768*^9}, {3.858442989625827*^9, 3.858442997286229*^9}, {
   3.858443038200646*^9, 3.8584430833515463`*^9}, 3.858443405424498*^9, {
   3.858443449986719*^9, 3.8584435186275797`*^9}, {3.858443651636059*^9, 
   3.858443655531062*^9}, {3.8584439824570293`*^9, 3.858443982779009*^9}, {
   3.858444258667674*^9, 3.858444265078823*^9}, {3.858444337280224*^9, 
   3.858444340301519*^9}, 3.8584443801849194`*^9, {3.858444781792119*^9, 
   3.8584447869551973`*^9}, {3.858445047769513*^9, 3.858445072919683*^9}, {
   3.858445149982073*^9, 3.85844515128797*^9}, {3.858445209340892*^9, 
   3.858445232202379*^9}, {3.858445272982169*^9, 3.8584452873391438`*^9}, {
   3.85844543250663*^9, 3.858445447926159*^9}, {3.858445486346158*^9, 
   3.858445516617424*^9}, {3.858446061188764*^9, 3.8584460621924477`*^9}, {
   3.8584461156623983`*^9, 3.85844611749154*^9}, {3.8584463426641283`*^9, 
   3.858446345614706*^9}, {3.8584464043605623`*^9, 3.8584464142412777`*^9}, {
   3.8584905632654753`*^9, 3.858490587423665*^9}, {3.858494467488439*^9, 
   3.858494468373571*^9}, {3.8584953958023033`*^9, 3.858495408544817*^9}, {
   3.8584962304312277`*^9, 3.8584966851415977`*^9}, {3.858496716889473*^9, 
   3.858496717884841*^9}, {3.858496829020694*^9, 3.8584969013592443`*^9}, {
   3.8584974371058807`*^9, 3.858497442127419*^9}, {3.858497585341633*^9, 
   3.8584976101931334`*^9}, {3.8584981521508923`*^9, 3.858498184920784*^9}, {
   3.858498228422607*^9, 3.858498316896989*^9}, {3.858499156680037*^9, 
   3.858499185632777*^9}, 3.8585009387596807`*^9, {3.858501144930736*^9, 
   3.858501149253812*^9}, {3.858501429703834*^9, 3.858501520082301*^9}, {
   3.858847775427903*^9, 3.858847778247888*^9}, {3.858848035075323*^9, 
   3.858848069561542*^9}, {3.858848119543632*^9, 3.858848127365177*^9}, {
   3.858848249824091*^9, 3.858848522984837*^9}, {3.858848741821783*^9, 
   3.858848758750268*^9}, {3.858848802633738*^9, 3.8588488039390917`*^9}, {
   3.858848900431541*^9, 3.858848922369293*^9}, {3.8588490786599817`*^9, 
   3.8588490810501423`*^9}, {3.858849182511978*^9, 3.8588491946322002`*^9}, {
   3.858849238597538*^9, 3.85884926618896*^9}, {3.858849310950933*^9, 
   3.8588493112655907`*^9}, {3.8589141846960278`*^9, 3.858914186719693*^9}, {
   3.858915110515456*^9, 3.8589151446032333`*^9}, {3.858915257607423*^9, 
   3.8589152622582684`*^9}, {3.859354104396928*^9, 3.859354105207934*^9}, {
   3.859472113343934*^9, 3.859472119277759*^9}, {3.859476945128151*^9, 
   3.859476946677273*^9}, {3.861691616992684*^9, 3.861691628981824*^9}, {
   3.861691676006803*^9, 3.8616917183550177`*^9}, {3.861691931120153*^9, 
   3.861691934036031*^9}, {3.8616921020653133`*^9, 3.8616921288492317`*^9}, {
   3.861692264841174*^9, 3.861692321056745*^9}, {3.861693596448434*^9, 
   3.861693629562438*^9}, {3.861693680407756*^9, 3.8616937060056953`*^9}, {
   3.863233557817665*^9, 3.863233665363617*^9}, {3.8632337124399014`*^9, 
   3.863233712606105*^9}, {3.863233851147594*^9, 3.863233911973147*^9}, {
   3.863233977559039*^9, 3.8632339828094263`*^9}, {3.892541610228693*^9, 
   3.892541611578845*^9}, {3.892548524728503*^9, 3.892548531506423*^9}, {
   3.911877611701848*^9, 3.911877623611452*^9}, {3.9118776636345987`*^9, 
   3.9118776838619423`*^9}, {3.911878725404821*^9, 3.911878725678911*^9}, {
   3.911894854432057*^9, 3.9118948578064404`*^9}, {3.911894965232586*^9, 
   3.911894976630166*^9}, {3.9118950186857653`*^9, 3.911895060606674*^9}, 
   3.9119948191994953`*^9, {3.9119957683545103`*^9, 3.911995774117573*^9}, 
   3.9119958063395844`*^9, {3.911995958380479*^9, 3.911995996397538*^9}, {
   3.911996029903228*^9, 3.911996056154944*^9}, {3.912136034655552*^9, 
   3.9121360374502487`*^9}, {3.9121361839777117`*^9, 3.912136210495325*^9}, {
   3.912136363921919*^9, 3.91213643230937*^9}, {3.9121368064126596`*^9, 
   3.912136812269272*^9}, {3.9121368434889297`*^9, 3.91213686739544*^9}, {
   3.912136904973933*^9, 3.91213700621404*^9}},
 CellLabel->
  "In[4585]:=",ExpressionUUID->"c8d4ce24-9c9f-483f-949c-117f1b833e67"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJw8m3c8lu37x+29ufd9XqKtlApFKe29JDNEpKUUyYr2TqUIpShKUZKGEtfx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     "], {{{}, {}, {}, {}, {}, {}, 
       {RGBColor[
         NCache[
          Rational[5, 9], 0.5555555555555556], 1, 
         NCache[
          Rational[5, 9], 0.5555555555555556]], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl2UMMIFgSANBp27Zt27Zt27Zt27Zt27Ztc6b3dfbw8vNT50opQcN2FdsG
/OeffwJwPtj/37//QAQmCEER+ic4IQhJKEIThrCEIzwRiEgkIhOFqEQjOjGI
SSxiE4e4xCM+CUhIIhKThKQkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJ
LnKTh7zkIz8FKEghClOEohSjOCUoSSlKU4aylKM8FahIJSpThapUozo1qEkt
alOHutSjPg1oSCMa04SmNKM5LWhJK1rThra0oz0d6EgnOtOFrnSjOz3oSS96
04e+9KM/AxjIIAYzhKEMYzgjGMkoRjOGsYxjPBOYyCQmM4WpTGM6M5jJLGYz
h7nMYz4LWMgiFrOEpSxjOStYySpWs4a1rGM9G9jIJjazha1sYzs72MkudrOH
vexjPwc4yCEOc4SjHOM4JzjJKU5zhrOc4zwXuMglLnOFq1zjOje4yS1uc4e7
3OM+D3jIIx7zhKc84zkveMkrXvOGt7zjPR/4yCc+84WvfOM7P/jJL37zL//x
h7/JH4CABCIwQQhKMIITgpCEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYhL
POKTgIQkIjFJSEoykpOClKQiNWlISzrSk4GMZCIzWchKNrKTg5zkIjd5yEs+
8lOAghSiMEUoSjGKU4KSlKI0ZShLOcpTgYpUojJVqEo1qlODmtSiNnWoSz3q
04CGNKIxTWhKM5rTgpa0ojVtaEs72tOBjnSiM13oSje604Oe9KI3fehLP/oz
gIEMYjBDGMowhjOCkYxiNGMYyzjGM4GJTGIyU5jKNKYzg5nMYjZzmMs85rOA
hSxiMUtYyjKWs4KVrGI1a1jLOtazgY1sYjNb2Mo2trODnexiN3vYyz72c4CD
HOIwRzjKMY5zgpOc4jRnOMs5znOBi1ziMle4yjWuc4Ob3OI2d7jLPe7zgIc8
4jFPeMoznvOCl7ziNW94yzve84GPfOIzX/jKN77zg5/84jf/8h9/+Fv4AxCQ
QAQmCEEJRnBCEJJQhCYMYQlHeCIQkUhEJgpRiUZ0YhCTWMQmDnGJR3wSkJBE
JCYJSUlGclKQklSkJg1pSUd6MpCRTGQmC1nJRnZykJNc5CYPeclHfgpQkEIU
pghFKUZxSlCSUpSmDGUpR3kqUJFKVKYKValGdWpQk1rUpg51qUd9GtCQRjSm
CU1pRnNa0JJWtKYNfxu4drSnAx3pRGe60JVudKcHPelFb/rQl370ZwADGcRg
hjCUYQxnBCMZxWjGMJZxjGcCE5nEZKYwlWlMZwYzmcVs5jCXecxnAQtZxGKW
sJRlLGcFK1nFatawlnWsZwMb2cRmtrCVbWxnBzvZxW72sJd97OcABznEYY5w
lGMc5wQnOcVpznCWc5znAhe5xGWucJVrXOcGN7nFbe5wl3vc5wEPecRjnvCU
ZzznBS95xWve8JZ3vOcDH/nEZ77wlW985wc/+cVv/uU//vC36Q9AQAIRmCAE
JRjBCUFIQhGaMIQlHOGJQEQiEZkoRCUa0YlBTGIRmzjEJR7xSUBCEpGYJCQl
GclJQUpSkZo0pCUd6clARjKRmSxkJRvZyUFOcpGbPOQlH/kpQEEKUZgiFKUY
xSlBSUpRmjKUpRzlqUBFKlGZKlSlGtWpQU1qUZs61KUe9WlAQxrRmCY0pRnN
aUFLWtGaNrSlHe3pQEc60ZkudKUb3elBT3rRmz70pR/9GcBABjGYIQxlGMMZ
wUhGMZoxjGUc45nARCYxmSlMZRrTmcFMZjGbOcxlHvNZwEIWsZglLGUZy1nB
SlaxmjWsZR3r2cBGNrGZLWxlG9vZwU52sZs97GUf+znAQQ5xmCMc5RjHOcFJ
TnGaM5zlHOe5wEUucZkrXOUa17nBTW5xmzvc5R73ecBDHvGYJzzlGc8D/X9G
P8dZznCaU5zkBMc5xlGOcJhDHOQA+9nHXvawm13sZAfb2cZWtrCZTWxkA+tZ
x1rWsJpVrGQFy1nGUpawmEUsZAHzmcdc5jCbWcxkBtOZxlSmMJlJTGQC4xnH
WMYwmlGMZATDGcZQhjCYQQxkAP3pR1/60Jte9KQH3elGV7rQmU50pAPtaUdb
2tCaVrSkBc1pRlOa0JhGNKQB9alHXepQm1rUpAbVqUZVqlCZSlSkAuUpR1nK
UJpSlKQExSlGUYpQmEIUpAD5yUde8pCbXOQkB9nJRlaykJlMZCQD6UlHWtKQ
mlSkJAXJSUZSkpCYRCQkAfGJR1ziEJtYxCQG0YlGVKIQmUhEJALhCUdYwhCa
UIQkBMEJRlCCEJhABCQAfxdZf4KqefzLb37xkx985xtf+cJnPvGRD7znHW95
w2te8ZIXPOcZT3nCYx7xkAfc5x53ucNtbnGTG1znGle5wmUucZELnOccZznD
aU5xkhMc5xhHOcJhDnGQA+xnH3vZw252sZMdbGcbW9nCZjaxkQ2sZx1rWcNq
VrGSFSxnGUtZwmIWsZAFzGcec5nDbGYxkxlMZxpTmcJkJjGRCYxnHGMZw2hG
MZIRDGcYQxnCYAYxkAH0px996UNvetGTHnSnG13pQmc60ZEOtKcdbWlDa1rR
khY0pxlNaUJjGtGQBtSnHnWpQ21qUZMaVKcaValCZSpRkQqUpxxlKUNpSlGS
EhSnGEUpQmEKUZAC5CcfeclDbnKRkxxkJxtZyUJmMpGRDKQnHWlJQ2pSkZIU
JCcZSUlCYhKRkATEJx5xiUNsYhGTGEQnGlGJQmQiEZEIhCccYQlDaEIRkhAE
JxhBCUJgAhGQAPxdZv8JIv/5l9/84ic/+M43vvKFz3ziIx94zzve8obXvOIl
L3jOM57yhMc84iEPuM897nKH29ziJje4zjWucoXLXOIiFzjPOc5yhtOc4iQn
OM4xjnKEwxziIAfYzz72sofd7GInO9jONrayhc1sYiMbWM861rKG1axiJStY
zjKWsoTFLGIhC5jPPOYyh9nMYiYzmM40pjKFyUxiIhMYzzjGMobRjGIkIxjO
MIYyhMEMYiAD6E8/+tKH3vSiJz3oTje60oXOdKIjHWhPO9rShta0oiUtaE4z
mtKExjSiIQ2oTz3qUofa1KImNahONapShcpUoiIVKE85ylKG0pSiJCUoTjGK
UoTCFKIgBchPPvKSh9zkIic5yE42spKFzGQiIxlITzrSkobUpCIlKUhOMpKS
hMQkIiEJiE884hKH2MQiJjGITjSiEoXIRCIiEQhPOMIShtCEIiQhCE4wghKE
wAQiIAH4e9D6E1j+8y+/+cVPfvCdb3zlC5/5xEc+8J53vOUNr3nFS17wnGc8
5QmPecRDHnCfe9zlDre5xU1ucJ1rXOUKl7nERS5wnnOc5QynOcVJTnCcYxzl
CIc5xEEOsJ997GUPu9nFTnawnW1sZQub2cRGNrCedaxlDatZxUpWsJxlLGUJ
i1nEQhYwn3nMZQ6zmcVMZjCdaUxlCpOZxEQmMJ5xjGUMoxnFSEYwnGEMZQiD
GcRABtCffvSlD73pRU960J1udKULnelERzrQnna0pQ2taUVLWtCcZjSlCY1p
REMaUJ961KUOtalFTWpQnWpUpQqVqURFKlCecpSlDKUpRUlKUJxiFKUIhSlE
QQqQn3zkJQ+5yUVOcpCdbGQlC5nJREYykJ50pCUNqUlFSlKQnGQkJQmJSURC
EhCfeMQlDrGJRUxiEJ1oRCUKkYlERCIQnnCEJQyhCUVIQhCcYAQlCIEJREAC
8Peo/ccc/R//8ptf/OQH3/nGV77wmU985APvecdb3vCaV7zkBf8DeMHu2Q==

          "]]]}, {}, {}, {}}, {{}, {}, {}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[LineBox[CompressedData["
1:eJwl12O3GIYSBdAb27Zt27Zt27Zt27Zt27bdxk7bvJ31Puw18wfOIFHjDpXb
BwoICHgZJCDgTw2MNiAowQhOCEISitCEISzhCE8EIhKJyEQhKtGITgxiEovY
xCEu8YhPAhKSiMQkISnJSE4KUpKK1KQhLelITwYykonMZCEr2chODnKSi9zk
IS/5yE8BClKIwhShKMUoTglKUorSlKEs5ShPBSpSicpUoSrVqE4NalKL2tSh
LvWoTwMa0ojGNKEpzWhOC1rSita0oS3taE8HOtKJznShK93oTg960ove9KEv
/ejPAAYyiMEMYSjDGM4IRjKK0YxhLOMYzwQmMonJTGEq05jODGYyi9nMYS7z
mM8CFrKIxSxhKctYzgpWsorVrGEt61jPBjayic1sYSvb2M4OdrKL3exhL/vY
zwEOcojDHOEoxzjOCU5yitOc4SznOM8FLnKJy1zhKte4zg1ucovb3OEu97jP
Ax7yiMc84SnPeM4LXvKK17zhL/7mLe94zwc+8onPfOEr3/jOD37yi3/4l//4
zZ/wByIwQQhKMIITgpCEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYhLPOKT
gIQkIjFJSEoykpOClKQiNWlISzrSk4GMZCIzWchKNrKTg5zkIjd5yEs+8lOA
ghSiMEUoSjGKU4KSlKI0ZShLOcpTgYpUojJVqEo1qlODmtSiNnWoSz3q04CG
NKIxTWhKM5rTgpa0ojVtaEs7/gzvDnSkE53pQle60Z0e9KQXvelDX/rRnwEM
ZBCDGcJQhjGcEYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBazmcNc5jGfBSxk
EYtZwlKWsZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172sZ8DHOQQ
hznCUY5xnBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5xnwc85BGP
ecJTnvGcF7zkFa95w1/8zVve8Z4PfOQTn/nCV77xnR/85Bf/8C//8Zs/iz8Q
gQlCUIIRnBCEJBShCUNYwhGeCEQkEpGJQlSiEZ0YxCQWsYlDXOIRnwQkJBGJ
SUJSkpGcFKQkFalJQ1rSkZ4MZCQTmclCVrKRnRzkJBe5yUNe8pGfAhSkEIUp
QlGKUZwSlKQUpSlDWcpRngpUpBKVqUJVqlGdGtSkFrWpQ13qUZ8GNKQRjWlC
U5rRnBa0pBWtaUNb2tGeDnSkE53pQle60Z0e9KQXvelDX/rRnwEMZBCDGcJQ
hjGcEYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBazmcNc5jGfBSxkEYtZwlKW
sZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172sZ8DHOQQhznCUY5x
nBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5xnwc85BGPecJTnvGc
F7zkFa95w1/8zVve8Z4PfOQTn/nCV77xnR/85Bf/8C//8Zs/R38gAhOEoAQj
OCEISShCE4awhCM8EYhIJCIThahEIzoxiEksYhOHuMQjPglISCISk4SkJCM5
KUhJKlKThrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIQpThKIUozgl
KEkpSlOGspSjPBWoSCUqU4WqVKM6NahJLWpTh7rUoz4NaEgjGtOEpjSjOS1o
SSta04a2tKM9HehIJzrTha50ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4IxjJ
KEYzhrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkq
VrOGtaxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4ySlO
c4aznOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5L4L8/z//
H/1t8H0=
          "]],
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[LineBox[CompressedData["
1:eJwN09OCGAYAALBbbdu2bdu2bdu2bdu2bWy1bdtdHvIJSdiofaV2/wQEBDwL
HBDwnBe85BWvecNb3vGeD3zkE5/5wle+8Z0f/OQXv/nDXwKCBAT8QyACE4Sg
BCM4IQhJKEIThrCEIzwRiEgkIhOFqEQjOjGISSxiE4e4xCM+CUhIIhKThKQk
IzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkIz8FKEghClOEohSj
OCUoSSlKU4aylKM8FahIJSpThapUozo1qEktalOHutSjPg1oSCMa04SmNKM5
LWhJK1rThra0oz0d6EgnOtOFrnSjOz3oSS9604e+9KM/AxjIIAYzhKEMYzgj
GMkoRjOGsYxjPBOYyCQmM4WpTGM6M5jJLGYzh7nMYz4LWMgiFrOEpSxjOStY
ySpWs4a1rGM9G9jIJjazha1sYzs72MkudrOHvexjPwc4yCEOc4SjHOM4JzjJ
KU5zhrOc4zwXuMi//MclLnOFq1zjOje4yS1uc4e73OM+D3jIIx7zhKc84zkv
eMkrXvOGt7zjPR/4yCc+84WvfOM7P/jJL37zh78EBPWfQAQmCEEJRnBCEJJQ
hCYMYQlHeCIQkUhEJgpRiUZ0YhCTWMQmDnGJR3wSkJBEJCYJSUlGclKQklSk
Jg1pSUd6MpCRTGQmC1nJRnZykJNc5CYPeclHfgpQkEIUpghFKUZxSlCSUpSm
DGUpR3kqUJFKVKYKValGdWpQk1rUpg51qUd9GtCQRjSmCU1pRnNa0JJWtKYN
bWlHezrQkU50pgtd6UZ3etCTXvSmD33pR38GMJBBDGYIQxnGcEYwklGMZgxj
Gcd4JjCRSUxmClOZxnRmMJNZzGYOc5nHfBawkEUsZglLWcZyVrCSVaxmDWtZ
x3o2sJFNbGYLW9nGdnawk13sZg972cd+DnCQQxzmCEc5xnFOcJJTnOYMZznH
eS5wkX/5j0tc5gpXucZ1bnCTW9zmDne5x30e8JBHPOYJT3nGc17wkle85g1v
ecd7PvCRT3zmC1/5xnd+8JNf/OYPfwkI5j+BCEwQghKM4IQgJKEITRjCEo7w
RCAikYhMFKISjejEICaxiE0c4hKP+CQgIYlITBKSkozkpCAlqUhNGtKSjvRk
ICOZyEwWspKN7OQgJ7nITR7yko/8FKAghShMEYpSjOKUoCSlKE0ZylKO8lSg
IpWoTBWqUo3q1KAmtahNHepSj/o0oCGNaEwTmtKM5rSgJa1oTRva0o72dKAj
nehMF7rSje70oCe96E0f+tKP/gxgIIMYzBCGMozhjGAkoxjNGMYyjvFMYCKT
mMwUpjKN6cxgJrOYzRzmMo/5LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vY
zBa2so3t7GAnu9jNHvayj/0c4CCHOMwRjnKM45zgJKc4zRnOco7zXOAi//If
l7jMFa5yjevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf
+MwXvvKN7/zgJ7/4zR/+EhDcfwIRmCAEJRjBCUFIQhGaMIQlHOGJQEQiEZko
RCUa0YlBTGIRmzjEJR7xSUBCEpGYJCQlGclJQUpSkZo0pCUd6clARjKRmSxk
JRvZyUFOcpGbPOQlH/kpQEEKUZgiFKUYxSlBSUpRmjKUpRzlqUBFKlGZKlSl
GtWpQU1qUZs61KUe9WlAQxrRmCY0pRnNaUFLWtGaNrSlHe3pQEc60ZkudKUb
3elBT3rRmz70pR/9GcBABjGYIQxlGMMZwUhGMZoxjGUc45nARCYxmSlMZRrT
mcFMZjGbOcxlHvNZwEIWsZglLGUZy1nBSlaxmjWsZR3r2cBGNrGZLWxlG9vZ
wU52sZs97GUf+znAQQ5xmCMc5RjHOcFJTnGaM5zlHOe5wP8nqQEN
          "]],
         FontFamily->"Times New Roman"]}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, {}, {}, {}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, {}, {}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJztkvlL03EcxpfmpmnmnOa277fIo0vRahNylk0LdGp02MpMtLIkQs0jTEti
ZJqYmUfgUXQwsbKVK9eJx+eJpblollnmkRTSvHCJ1yqT2Yr6pf8g8IeHh9dP
7zcPL+eYxLBYMwaDEW7Kr3Zj31mtL6Iwue+pjSKbhkt8WVF9Cx8+BlezkQwa
+pTN8VmfebDYEHRKmGli7Vqt1JkHSVvVsbR0GkJ1i92TQC6GDffM8o7QON19
NbN3sxM8OEPNNlIabeNJE9Y7FiJulUvBeRGN+Ot6iSbAERPB4UvXrDLdO+T5
3KLEARpLLGnxpOGhC9t1ScVBPvNWbqsrjeSuwfKZDnv4pTCP17FpVN8OVF5Z
ZI8wncBLZEdjcVtXSFAuG6+iQgw9TBrkZpFWs9sOPZ+YDP9pCl/eyEtt9ixA
Xb86+v4Yhd5YscfA2HzUNsdc5A5SYN00Vl4esYZd2oqumnYKtqcWlJiHzINi
29et2XUUjn6UHnzEtsJ+YXlts5xCh99FQVwnC9YtfWpv024RFufzjmxiIj1b
9l0so/DAv9wjyt0Cw6ooRUUshQbeLUqdZQ5F7MrQaQEFydwOed6rOZBVZR5M
sKTgYH3uZJiOgcLgWtmcET629wwUj65kQMCZuvalh49Q2+q1P/yNpEgZ0imq
48Pq978/iJ9E5bW+mI+CxDHjtYgpMl4h0wTk8sFp0lopSidJtrjbSefGR39l
8dv3rHFylr6rTx3iISHhjGd38ihJLtM6doKHG8tkVW5BevL6iW38t1QeenPU
SS/2DhKh9MRo5zoe2BUXunUPdSQyK7KNtueBI8jIHz7bS7ZItNHhn7h4e3jC
pv7RRzITnrG6ppqL5YMsn6T0d4Ru/PZy9AAX8nbvx+4OrSS10Hdxw0YujL/3
UBPVtmdNSksuVIYPja2+SpLjK02danfCiGjKuNGrT+y480HtvTizP2wQC/P1
XwPwnfz19V+e9XfW3//B35/XCsmj
     "], {{
       {RGBColor[0.9012345679012346, 0.9012345679012346, 0.9012345679012346], 
        Opacity[0.5], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{43, 44, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
          15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
          32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 
          42}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.012833333333333334`], Thickness[0.002], Dashing[Large], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43}]}}, 
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], PointSize[
       0.012833333333333334`], Thickness[0.002], Dashing[Large]}, {
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.012833333333333334`], Thickness[0.002], Dashing[Large]}, {}}, {
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.012833333333333334`], Thickness[0.002], Dashing[
        Large]}, {}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJzt1P1TDAgYB/DdbZVVm21f223bN+mEq7brXVF5jY7aS+iorhfCWVxDXXdS
StbSpivp3ahQ6HRJXafsV2ETmojI3PZyutCh9GJVJ9fN8Mv9BzfTM/PMM9+Z
56dnnvmIQ3fKIkgEAiF3sv+d2t0T9OpEMyTYpDgd6ZZAVzEtODLWDFY9hyK3
tUngUJhZVCU1wxLzshRKjQTNRz263/TxUHhkS/nh4xJERvcJPi/m4abi9L2N
30nQzY2naUJ4SOl490LsJ8HXtSzSN+Y86Cmu6b+2luBh0PmhsXYuFoIqoVIl
kHuvlTqmczEqpTqR+sQwsP8g3+3Dxcbw672ON8VIaMsIMaRwETQvg1BaLMZ4
zFzZ6RumsEh4ZipPFCMj7EFqV5wpkv1EBxqDxbi7Yfygm6Mpyn4grQ1aIIbG
eY7hujcchKUKjhdxxQiZdX/FT+c4CL3lX3htRIQnN7a4zt/CQT7xVF1Xqwj+
ke/n3ZzFAelYRcCPFSK8kp3dStSyQcgu9ShTiZDs7nfWLZMNb6V1tuRbEQhd
vVltMjYO1sdWeq4UIbvpWJuJERsXxE78fksR7C67Mr+8wcLWkcroq3oi3DnZ
46eIY8E2PVBoBiEilKrUBicW8nw79uyNFaJzvkXCpmEmHq8ZO2fgJEQMp/lq
VhkTJTERJ2b3C2C38uiKPWFMVLV500+fEeC2vWNyOZ8JmcxB2RQkQLiwq+Gv
hwwcs3Qc7TYVYIKiJH6WyoAqp5AhuGeO6AvCIaxiQD7YuuhUqjmIUWrleX0G
IlsGPDd6m8Oq8HpBbTkdSX0zVngN8/FsF/nSwT10aOJ2ueTX8OFmQ25Os6Qj
PkCzr3sbHzqRSBemM0H1FUHJVjc+5OT13tOzTfCkKyqM1WmGJN8RTquVCYY/
xBLG5WaYGFRSdvTS0Ckzck2fa4YTWvvlJSdpsI3S8218yoO0sSPp6XoaHNoO
1dkV8NBUoagX0GmgNPQ7TgvgQeMaQajMnIkowciyZBoP5+5vaHHWnwnNguD0
obtcvPYrqmsuMMZ+scDRIY8LDvkRxcDYGL02b7lpAVwEJop0eWeoGCn11Hby
uFidO4fIazCC3C4iSZltiqWXbA1PdBqi4/0ft6iTf9Qd154scjXEW/sHrxN/
52AwTCcd3z8Dlx85D708yoH7QEFoTy8F0s3BtL3OHEgdmpaahkzm8FaFzzAb
FrEjc3zap2Ms/u1vib+wEbDGu7h+1XRoD7wJZGxn47BFvtDlqgEaerd57rNg
o3Z0IOeirQHKjbsrc7Us9DcvYVsW6YNo87ipJZMFcXFWWh5LH4k5LcYWviz4
f//SiKGYhqYMH78mCgvJqz0Uh8fICP255gCrnomxS7W5XpvJSFqfUVwRw8R2
rsvF8Xt6UNNDx8TWTHTEXa6vdNfD83iX0qgeBmj+lIXzykm4v0zaVp3PwGKr
TTWnJCRoMiTmEQEMVKna7wSqiNBW6c3OpjJQ0kouVxkQsbz6iu+DRjr47zpC
3VUExO5Max86QscXKa90nhhVv3jO3uD8Kw3is3V/xyweUqsG82/bzzdGdFfX
gIfslTrK5s8Q4uTd+13GJryse9V+lU+z3rNmQJSTo9Gl3lEbRa7rifhKH4SP
Vb+D7xWuJH/aXxQzOvByH2VC/cmz/+Yp36Z8m/Jtyrf/u2//ANWSqyo=
     "], {{
       {RGBColor[0.9012345679012346, 0.9012345679012346, 0.9012345679012346], 
        Opacity[0.5], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{77, 78, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
          15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
          32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
          49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
          66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 
          76}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
        0.002], Dashing[Large], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77}]}}, 
      {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
       0.002], Dashing[Large]}, {
       {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
        0.002], Dashing[Large]}, {}}, {
       {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
        0.002], Dashing[Large]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1Ws01HkYwPExaMidMWaYGUslxHG/VKzCURKVlLChkKyoRWKTLbGxWFmX
Cg0KLYZyT9HvsTZSHWY11Aq51JJLLrnl1l7O2f/vnH2/77z4ned8znl+b543
X5Xjpx19yCQS6cNf7+8pf6jqYZm/KtD+meQd/5qZLp4zr8eGWp3ZW3tDlAh/
DnCt0DHBtuaiRtlFRcJxIxv5s3XYreo/vH31HTbVd2LmoSX2kXwn4WxhbM5g
rXzUEwbhQRVlNZ94bA3PaOPdDtiBnPc2W2SwK7odnCX5dMILipW+U+nY5i6M
ML4L9uVrkbE1TOwnHYPXM94oEJag2hZeuIXt6Fha6+mDff2q3FMrdeye1rAu
tVEaYVWJ3hHRUmxfO6ulsTPY3LifxXgG2NPNEsyKOXnCJuuCtdJrsc9bvzIL
j8BuiDK3/8oCm9Jw66gFGdv+MyVQ9TGVcLJ5QKRwLBUEp4U8U43Z0Hm+/cfh
PVS4FDxJHjJkA/OBSfYzCbx/bCHrbilPjnCBMRmSU7BHQ3x5IYexdSue9zkz
sEOn9Ka2dcsSfqhzTYCdjU0KXJYROI5twz2m+nYjdvxIk37zkAxhnrqWVVER
trxv8sHEAGzX/DmvM7rYOYNuIQc/ShN+p9IQbVyNremplsYIxz7Nic9f3o59
srbfH61IEZ4x4ibEXMaOLA8tsRPFFtHZ2SqTJEk4pVhs4iVVEn4p/7as3ogN
LPVOKU6GBHH/O3k5ut5fYOur+B/QLBAHDlVlJc+ADfU3jYImt4jj+yiSUqrL
xAi3pz+tiDDBdpNL41vWryc8lOQxK2KFfUZck9b2RJTwcuyMcZoDdowwcnbj
ixCWjooLU3EVgYjQ5t0Jf/nG6sEbQ28oYLiN2ueqzYZN59kPSnwo4PwqIDVY
hw335oe7gkfXEf+3hVQsbf0G+/HkBSZpXpjwvoDd5k0R2F3vZd0TyNheJ3oi
HWOFYKuJeUaVLhs+DNzJpksKwfiK5zkNDTaEeQRBb4ogPPOgNEpvZoNgt1l/
HkMQzIZypkrYbEg4QiH7Z5Nh9F4mtVmODfSO31T1NpGhRqlZj0Nhw+0DWVbz
RQKwtL7KJGCOBdqtJ7zrdQXgRo+hVmg/C+7v0Yu5XE2CF+28+qQWFlg2L+Xb
mpEgeq+OaS6XBRlXEhKVoz+jq4XKuWPxLOBeVGkrTlpFsvHt0zonWNAYXi1t
mrmCSqUTozu3s6AjyM7x14JlRHZNLbGTYMG4f1/K/vIl1LbZHd3/nQmfvc92
dNcvIlO6daDxbSbQ3Ncr+LV8QvTEMWGuLxO0nbOPzPIXkKH1XPJNDSZY7DfM
uNQ3j2xXO70Mh5XgsG3La4mxOZS5SNfclacEfpburIz5WaS5te5tx1EluLj9
o7ua4Cy6f84j21tBCX4yjM0pl5xB+en15FieIhRqswa+VPyIZEwooqtXFKFO
rXzDs03TaOWQzymVnYrQrrzLx1lvConSZlrInxgwQu8uGDSbRFWzzZH7yhjw
acMA783VD+hYR6ZBlh8D1GjiTgt3xlAJv9LCSZUBdiLGL6XRCHKtjJ3J6aJD
+KKHq0bnMCqoyCW5pNCBMxbXs3P8D3ROr83vkT0dnvdWeLoKvUM2d5fbN4jQ
YYrXMxikNIgOn6oc8WhUAOVGim+8fj+KeZq17HJBAa587cXfldKL5n2l6jVN
FWDAoaYrrKELNQzLnTKaoMEOA7H+wolO1FQcLlV3mwZxCh5DXawX6Ht9rT0y
TjRonvd5rXC9FV1asggfEKCBB0gMh880obSTbsO0YnnQlvV/X5P7CHFebxxM
s5eHApuzwguVpSjqXqrG8jgVuImNaROPUhCf2zkhWYT9376u9Xatt2u9Xevt
Wm/XervW2/+vt38CkcAZuw==
     "], {{
       {RGBColor[1, 0.6666666666666666, 
         NCache[
          Rational[1, 3], 0.3333333333333333]], Opacity[0.4], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{119, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
          16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
          33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
          50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 
          114, 115, 116, 117, 118}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
        0.004], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
         16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
         33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
         50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
         67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
         84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
         101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114,
          115, 116, 117, 118, 119}]}}, 
      {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
       0.004]}, {
       {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
        0.004]}, {}}, {
       {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
        0.004]}, {}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJzt1fs31GkcwPExGQZNbt+Z77dYZeWWdFcoHtfQkBUdbZEubJikm9INpbAX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     "], {{
       {RGBColor[
         NCache[
          Rational[1, 3], 0.3333333333333333], 1, 1], Opacity[0.5], EdgeForm[
        None], GraphicsGroupBox[
         PolygonBox[{{109, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
          16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
          33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
          50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102, 103, 104, 105, 106, 107, 
          108}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.009166666666666668], Thickness[0.003], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109}]}}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 
        NCache[
         Rational[2, 3], 0.6666666666666666]], PointSize[
       0.009166666666666668], Thickness[0.003]}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.009166666666666668], Thickness[0.003]}, {}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.009166666666666668], Thickness[0.003]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJw8mHc8l9/7x40UlTLfGylllJCRBkfKTqJ8QigjlbKiKKOypWSkpEGZSSXK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     "], {{
       {RGBColor[
         NCache[
          Rational[5, 9], 0.5555555555555556], 
         NCache[
          Rational[5, 9], 0.5555555555555556], 1], Opacity[0.7], EdgeForm[
        None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl2UMQIEgSAMAd27Zt27Zt27Zt27Zt27bN3bEvJ+6R0dFV744uJGjYrmLb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          
          "]]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0, 0, 1], PointSize[0.004583333333333334], Thickness[0.002], 
        LineBox[CompressedData["
1:eJwl2kMQIEgSAMAd27Zt27Zt27Zt27Ztc3ds27YvJ+6R0Y96V3cXEjRsV7Ft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         "]]}}, 
      {RGBColor[0, 0, 1], PointSize[0.004583333333333334], Thickness[0.002]}, {
       {RGBColor[0, 0, 1], PointSize[0.004583333333333334], Thickness[
        0.002]}, {}}, {
       {RGBColor[0, 0, 1], PointSize[0.004583333333333334], Thickness[
        0.002]}, {}}}], {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[0.004], 
       LineBox[CompressedData["
1:eJwtk/s/FPgeh8dMjHTmyjBmdkhIJiU0CWlwVqm0OXZbpbbEIkNuuRUltsui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        "]]}}, 
     {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[
      0.004]}, {
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[
       0.004]}, {}}, {
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[
       0.004]}, {}}}, {{}, {}}}},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -11.618285980628055`},
  BaseStyle->{FontFamily -> "Times New Roman"},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.01699524133242692], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQfQYE5ig7VNz/ccuYW84Bxnee0CyU5qXosPLby4oz
C6D0ByWHGTOBoFLWwX3N0eUMGsoO5Ye3uc7UVYLoO6Ps8GHReoWzN5QcJKZe
4cw4pIrKf6QG52fmf2g9KaLpwB8bcN/ouoLDicNOazP/aTlsD7aK+M8uBefn
TE0otCj+bo/Ob2E52m/4XdPBrsSx9vQdVgd0ftDbyx9nOIrD1aPzTYxBQBTi
jwppBxj/NMgbaxThfFh4tCqwq54pkXRADy8A8xSW3w==
               "], {{
               7.846879999999999, 11.4531}, {7.846879999999999, 
               10.617199999999997`}, {7.37969, 9.756250000000001}, {
               5.982810000000001, 9.756250000000001}, {4.20156, 
               9.756250000000001}, {4.20156, 12.982800000000005`}, {
               6.364059999999999, 12.982800000000005`}, {7.595310000000001, 
               12.982800000000005`}, {7.846879999999999, 
               12.051599999999999`}, {7.846879999999999, 11.4531}}, {{
               8.181249999999999, 7.534379999999999}, {8.181249999999999, 
               6.781249999999999}, {7.774999999999999, 5.81406}, {
               6.3999999999999995`, 5.81406}, {4.20156, 5.81406}, {4.20156, 
               9.362499999999997}, {6.579689999999999, 9.362499999999997}, {
               7.978129999999999, 9.362499999999997}, {8.181249999999999, 
               8.071879999999998}, {8.181249999999999, 7.534379999999999}}}], 
             
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {{{16.9328, 7.917189999999998}, {16.9328, 9.52969}, {
               15.8328, 10.712499999999999`}, {13.957799999999999`, 
               10.712499999999999`}, {12.0094, 10.712499999999999`}, {
               10.970300000000002`, 9.47031}, {10.970300000000002`, 
               7.917189999999998}, {10.970300000000002`, 6.351559999999999}, {
               12.0703, 5.22813}, {13.945300000000001`, 5.22813}, {
               15.893799999999999`, 5.22813}, {16.9328, 6.41094}, {16.9328, 
               7.917189999999998}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQLbv8hYfefz2HThvPXWlCCg4w/tkzQKAjA+eHvL38
ccZCMYct5j8OpbzShvOfJi68ZnJeA4M/YyYQWMrA+TDzYfxuEN9IEc6/oym7
5n+yksOvt68PWDprOjCAgIOyQ0JIkPqCk5oOmfkfWk+aqDhMaW+NunxHy+En
SN1iFQf/ixNj/j3WhvMfRIhvv+igC+eD1cvoOZQf3uY686+yg77WSuELLVD/
BinD/ZeeBgRlSnC++5qjyxksFB3QwwcAK/2NgA==
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI1IGYC4htCnxzPp5k5CMQG3DcqV3aA8Z8kLrxmsl7F
ISX2jhvzCVOHmk8bArKjVB1uSdckGpki+CbGQOBsAudPn8BfZXbb2OGOpuya
/5uVHQrXdN/O2GDsAFJmvFnJ4UWW9rfpazH5MP3JIPt2GDokhASpL9BE8CWm
XuHMUFJx8D7Bbju71AjOV3/SPO9sFyYfbL+xMpwf9PbyxxmO4nDz0PlgfxiL
Opw+7LQ285+hQ9X9H7eMvUUdltzfxzfnsRGcr/GWd5+BpTGcv/yFh97/iQj+
TBDoNIHzweZeNoGbD+PD7Aebd9IYg9+qwK565os8nH8b5J/DChD33TN2kJoX
p3l6gorDgVpZi3QXUzgfbL+kqcMGVaDHfVUc/C5OjPnHbOqwN7/m7cynynA+
LL5hfOVrj4IZapQg9mWaQsJPWMnBBxTeWxH8FSD/MprB+bD0AtOPnp4AW+3/
Yg==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQvUEvbzFjj41Dzf0ft4xPSznA+CFvL3+c0SjtECG+
/SJDHIIPlvdB8FWfNM87K4XgJ8TecWOWsHGIUY2QORcj7eBzgt12NquNwxoh
Hb70fVIO33fe6vq71drhYPe+JpPF4hDz3lhB9C8Uc1B/y7vPIBLBf56l/W36
XAs4H2zfLAuHL/s+bk0Xk4XzD4DMOyzvYGIMAjZw/oyZQFCJ4MP8h853ntAs
lFalAOd323juSjNSdLgu9MnxfJmNw9kzQPBHyYHHTbWU6ZW1wyaQOhkViPmZ
1g4vQO6UVXUIB4XXPisHkPIzOaoQmgfB7w8uUZmubwHnOzQ9Oj5D2xxuPozf
qsCueuaLPJwPDi9nSYh70iwcND6pvJz1UsRhf62sRbqJFZwvPvUKZwaTDZwP
88+bttxuo9+SDujxDQA3kunr
               "], {{27.448399999999992`, 8.2875}, {
               24.604699999999998`, 8.2875}, {24.6281, 8.776560000000002}, {
               24.6406, 9.242189999999999}, {24.8906, 9.67344}, {25.1188, 
               10.0547}, {25.535899999999998`, 10.318799999999998`}, {
               26.049999999999997`, 10.318799999999998`}, {
               27.328099999999992`, 10.318799999999998`}, {27.4359, 
               8.884379999999998}, {27.448399999999992`, 8.2875}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4vbl4aeMnjg6mBiDgKgDjB/09vLHGY7iDsEl
KtP/VyD48210rswqc3BY+e1lxZkGBYf/IKDu6LBWSIcvfZ2yQ+1vq4JzFo4O
5Ye3uc78qwxR7+bowMLZJZ+sp+LgfYLddvZRTL4PiDZVhetPCAlSX6Cp6rC/
VtYinQfBV3/SPO/sKQc4/7im1aTT8x3g+mF8mPksiydZMe5F4991cDixa0cv
mwCCvze/5u3Mp8oOzFD+Hihf+JPj+bSrDnD/iU+9wplxycGh08ZzV9oiqLyv
g4PzhGahNC9Fhw16eYsZc+zh9sUoOH5MfoPJh7n3y85bXX+X2sP98xXEv2oH
54PjpRnB/7IhIHuWOoIPdk+TLZx/BgR0bOHmw/gw+8H2sdrB+WDzH9s7qH9S
eTnLUx6iL9QOGt8SDhLz4jRPG9g5fNn3cWv6NHGHqRP4q8yk7eDp4XmW9rfp
srYYfFh64nBTLWWysnOouv/jlrG3qMOBNmACm4Tgg9UJ28P54PjPsIfrh/Fh
5pdsFf19Wg/BP3HYaW3mOztI/NQh+G0K7Kpnrog7HIfyW6F8mDw4XN6IO/he
nBjzj9neQX7Xgn2pfhIOqqD0JeUAUb9F1mHKN7b4GUcc4PaB02MLJh/mXnB+
WeEA989nUHzxO8L54PiyQvAtrh3NNclA8BMOX9ZO3Yngo+dPADx5g2A=
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
               39.33279999999999, 5.300000000000001}, {39.33279999999999, 
               5.81406}, {38.59219999999999, 5.81406}, {38.59219999999999, 
               10.6766}, {36.5609, 10.581299999999999`}, {36.5609, 10.0672}, {
               37.267199999999995`, 10.0672}, {37.349999999999994`, 
               10.0672}, {37.349999999999994`, 9.60156}, {37.349999999999994`,
                5.81406}, {36.525, 5.81406}, {36.525, 5.300000000000001}, {
               36.800000000000004`, 5.32344}, {37.62499999999999, 5.32344}, {
               37.94689999999999, 5.32344}, {38.2828, 5.32344}, {
               39.046899999999994`, 5.32344}, {39.33279999999999, 
               5.300000000000001}}, {{38.73590000000001, 12.5641}, {
               38.73590000000001, 13.054699999999997`}, {38.329699999999995`, 
               13.424999999999997`}, {37.87659999999999, 
               13.424999999999997`}, {37.3859, 13.424999999999997`}, {
               37.00309999999999, 13.0313}, {37.00309999999999, 12.5641}, {
               37.00309999999999, 12.075}, {37.4094, 11.704700000000003`}, {
               37.8641, 11.704700000000003`}, {38.35309999999999, 
               11.704700000000003`}, {38.73590000000001, 12.0984}, {
               38.73590000000001, 12.5641}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4ieJC6+Z5Ls7mBiDgKgDjB/09vLHGY7iDgqO
H5PPsGLyZ4LAS0U4n4WzSz5ZT8VhTfftDIbjbg41nzYEZEepOpRsFf19Wg7B
d1UtZZq1wRXOv5gfz34u0NXB9+LEmH/NKhDzZF0dZoDM36nkcKBW1iJdBpOP
ol/SxSEhJEh9gSaCLzH1CmeGkgrEvgoEP4fz54L0Zkz+HU3ZNf+NleF8mH9h
5qHzYeHFsniSFaOti0PV/R+3jL1FIeKrEfwI8e0XGa4h+HW/rQrOMbjC+Tz+
66ekFiD4Dk2Pjs+Y7Ao3H8aH2b/shYfef01Mvvuao8sZdijA+SrXHgUz+ChD
wmuJq4PUvDjN0xNUHHQnLPhhyOYG54Pjxw7BB8dfvJtD+eFtrjP/KsP5p88A
gY4SnA+zX+ST4/m0r64YfJj7weEv4Qb3H9i+NgQfnI42Ivhg995B8Dfo5S1m
9HGH89HTKwD/gypn
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {{{53.5328, 7.917189999999998}, {53.5328, 9.52969}, {
               52.432799999999986`, 10.712499999999999`}, {50.55779999999999, 
               10.712499999999999`}, {48.609399999999994`, 
               10.712499999999999`}, {47.5703, 9.47031}, {47.5703, 
               7.917189999999998}, {47.5703, 6.351559999999999}, {
               48.67029999999999, 5.22813}, {50.54529999999999, 5.22813}, {
               52.49379999999999, 5.22813}, {53.5328, 6.41094}, {53.5328, 
               7.917189999999998}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQPeUbW/wMHi+HThvPXWlCCg4w/tkzQKAjA+eHvL38
ccZCMYedt7r+prp7wvluqqVMsxo8MPgzZgKBpQycDzMfxu8G8Y0U4fw7mrJr
/icrOXifYLedPdfDgQEEHJQdHicuvGay38MhM/9D60kTFYeNenmLGVk8HX6+
fX3AcrGKg7zjx+Qzrgg+y+JJVoxzEfwNIPVXPB3KD29znflX2SFCfPtFhnee
EPcEKcP9l54GBGVKcL77mqPLGSwUHdDDBwBNaH9r
               "]}]}, {
             FaceForm[
              RGBColor[0.75, 0., 0.25, 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {94.14709240348692, 26.141935740971356`}, 
           ImageSize -> {58.841932752179325`, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {59., 17.}, 
           PlotRange -> {{0., 58.839999999999996`}, {0., 16.34}}, AspectRatio -> 
           Automatic}], StripOnInput -> False], BoxRotation -> 
        0.5235987755982988], TraditionalForm]], 
     NCache[{-
       Log[500], -8.617013526698448}, {-6.214608098422191, \
-8.617013526698448}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.0226808800181447], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYC4vQ0IHim7HAGBHgUHGB84cpJJWdLFBweuMY7
zjqo7OA8oVkorUrBYW9+zduZqQj+h0XrFc5qIPjV93/cMn6tBOeDzXmi5MAf
G3DfyFzBYa2QDl/6OiWHKpA6bUmI+YbyDgq7FuxLXSfmIAJWLwXna3xSeTnr
pDic36rArnpmirBDJUh/t7jDzmCriP/PBSDu75FyuMF7Wyy1jA9iT5wMxD9p
3A7/wUAOzle+9iiY4YwSnP/z7esDlsqqDl/2fdyafo3HQWLqFc6MR2oO6iD7
Vwo4bHdoenTcQsNhJgjsFHb4AVLPrOUQ/PbyxxmNEg4PIsS3X3TQgrjjjBSc
HwKST5SD88HhIaIEcY+9JlS9ksOMCfxVZtyqkPC8oeQg2uP1iuWKCkQdvzKc
D7Y/EsGHxRc6nwEEHiD4JsZAUKwK59f/tio4t0ILzvc5wW4721Qbzp+zSHnn
H3dth3BOsXbjeAQf7P4pig5PExdeM+nXhISznYJDRv6H1pNbtBx2gOLDXRau
fg1Ifp8knJ8KMn8ZD5x/4fex6/Nu/raXmhenefqCOpwPix8YHxwO+6UdXtQ+
zj6vwwPx3wIRhxpQOjgtCeeD3a+miMoH+qcdlG5KpBzQ0zsA0GRTlA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYC4vQ0IFhm7HAGBHgUHGB84cpJJWdLFBz8L06M
+TfZ2MF5QrNQWpWCw9edt7r+piL4nzcEZM9yR/Drf1sVnNNA8L1PsNvOVjV2
4I8NuG9kruCwxfzHoRQuY4eq+z9uGWtLOvQHl6hMrzd0UNi1YF/qOjGHaAXH
j8k5BnD+1An8VWbe+nC+zLw4zdMGug6VIP3d4g41n4AOuKUNcX+PFMS9zNoO
a4V0+NLjZBz+g4C9FoT+LwfnK197FMxwRgnO//n29QFLZVWHDXp5ixnnaDlI
TL3CmfFIzeH81bA3+ru1HbY7ND06bqHh8AOkzlkXQjNrObjvr5W1WK7v8CBC
fPtFBy1I+KUZwPkgbTO8DeH851na36bvNYLaq+kwEwQkjR1mgPzJrQoJD3lj
B9Eer1csV1QcpoPErRF8BhBIQPBh8YXOB6t7gOCbGANBsSqcD46nFVpwvg8o
nky14fw5i5R3/nHXdjjctjz8VBKCD3Z/rZHD08SF10z6NR3EQeF0ydAhI/9D
68ktWg43pWsSjVgNUfUrGcD5x3ft6GWboAXnm9nsDZr2UM1BChSvF9ThfFj8
wPjg8Nov7fDnW+mDOYVaEP8tEIGkR1UDOB/sfjcjVD7QP+0K7KpnSqQc0NM7
AOdrSq0=
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
              0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4i87b3X9dbVx8DnBbjvbVNXheZb2t+lvrR3+
g8B9LQfVJ83zzt4yweBvd2h6dPyGpkPJVtHfp+XMMPhBby9/nOEoDlePzjcx
BgFRKG3qUHX/xy1jb1EHBhCYYAbn93i9YjFhNIfzZ4KApyVcP4wPM/9Q2/Lw
U5vMMfjvF61XOGuhBLE/ygLOL1jTfTujwRLOr/ttVXBuhqWD8rVHwQw6inD+
m7bcbqPbcg4zQPZJWmHyi4Ee51ZDqEfjbwBZ7KsCtw/sTwdluHtgfJh70fmw
8E2OvePGnGEJ55847LQ2088azlcHmTfL2qH604aAbCkNSLwetYbHL3p8AwAC
1ul6
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 
               0}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQbXHtaK5JgbPDTDCQdIDx1T+pvJyVKeWwUS9vMWOK
s8MZEOiRgsgHIPi/Y3KP/jNC8MHGGDo7uK85upzBQsrhPwjoI8zn9V8/JVXD
2aFVgV31jIm4Q3CJyvT/P5ygfDEH/QkLfhieQ/Dbl4efMspB8MHGJDo57Ai2
ivifLukg/MnxfFqoE8T+M7IQ9T5ODtX3f9wy1lZwSDx8WTvV0QnijveKEPk5
jg4zQObsVHJQf9I872yWk8Pe/Jq3M6cqO9yUrkk0muvkwMLZJZ/spwrn73Bo
enR8hhqcDw6XPxoOk7+xxc/44+hw4rDT2sx/WhD3PXSA81VB5kfZYvBbWI72
G37XdCjZKvr79Dw7DH7Q28sfZziKw9Wj802MQUAUQm+2dagC+ddb1OHPt9IH
cz7awfm9oACOt4fzn2Zpf5t+FsHfeavrb2q7A5xfGbHC9OxmB7j5MD7MfrD/
BDH5zhOahdKylBw+bwjInnUcwQdHC4sjnC/v+DH5jKmjw8pvLyvOKChB7A93
dHjgGu84q1EREp+tUP5GBTgfFp8wfgDIfkVZOF9+14J9qe8k4Xywu36KO2Rz
/lyQfhnKjxSDhJ8SNL2sEXEwB6XnBU4ODCCwQMThcn48+7mDCL4CyL2xznA+
LH+A9b+RcEDPPwCxhoJx
               "], {{35.5438, 11.2984}, {35.5438, 
               10.6406}, {35.531299999999995`, 9.60156}, {33.5359, 9.60156}, {
               32.137499999999996`, 9.60156}, {32.137499999999996`, 
               12.982800000000005`}, {33.559400000000004`, 
               12.982800000000005`}, {35.507799999999996`, 
               12.982800000000005`}, {35.5438, 12.0031}, {35.5438, 
               11.2984}}}]}, {
             FaceForm[
              RGBColor[0.75, 0., 0.25, 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {70.5457095890411, 26.141935740971356`}, 
           ImageSize -> {44.091068493150686`, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {45., 17.}, PlotRange -> {{0., 44.09}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.06981317007977318], TraditionalForm]], 
     NCache[{-Log[
         Rational[
         250, 7]], -6.812445099177812}, {-3.575550768806933, \
-6.812445099177812}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.012318305001231832`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4p3BVhH/24UdXtQ+zj6vw+wA49/gvS2WWobg
p6YBwTJmB/c1R5cz7BByaBGvZc10Y3XY372vyeQxN0T/Gz6IeBubw0wQiBSH
88+AQI8CnH9i145eNgNVCJ+N22G96pPmebqaDvK7FuxL5RN2kF/+wkPvvzbc
fh1F+S85ZjpwvvjUK5wZTgh+Rv6H1pMhCP4MkP2VOg7V93/cMvYWdmjh9V8/
pVUH4i5JBP9NW263UbUQnC+zUWw+kwIvxD1ntRz6Irr9GQs4HLxPsNvOLtVw
KFxesuFfP7PDm+Ktor+51RzsSxxrT8cwOpQf3uY6s1YZzof5F8afDrL3poyD
MQhsZnLQ+KTycpamuMNLULitYYe4k1vIoQBkvj+vgzTIHQs4IOonCzlwO/J5
zchkgrsfxof5D8aH+R+sbiaCD4tfANhRyyE=
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
               3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBmIQnZoGBGwaDg2/rQrOaag4wPgXroa90d+t4pASe8eN
eYa6g9zyFx569aoOjSxH+w2nq8H5J3bt6GWboArnZ+Z/aD05RcXh1GGntZn/
VCB8ERUHqXlxmqcnqDjMBAFJZYefb18fsFRWdai+/+OWsbaSQ82nDQHZUaoO
xiDwWQHOl9+1YF+qnzScfwYE1kg4mIDUNSvD+fyxAfeNrivC+RB7FB12BFtF
/FeXdFgrpMOXLqfgoP5J5eUsTWmHGNUImXNz5Bymg9RFSjm0KrCrntki6xAN
Eq+RhKjjlIHz+yO6/RkDpOD8oLeXP85wlHD4su/j1vRpUhDzasQc3NccXc4w
Qxpi/05Rh/uu8Y6zCqUc+kD6C0Qd3rTldhtVi0P0hYnA+WBz5wiiyk/jhZvf
C9JvwO6w8tvLijMbFOF8cLytUIXzt5j/OJSySt1hBthfPHB+MMi9BwXhfLC5
30QdPPbXylq4q0HcGynuwMLZJZ+8DhrOb8QdakHmd6g4PAD5Q1ASQjMqw/ng
cH+uAOeDw9kPwQ8B2dsoB+eLVE4qOesi57AOHB+SEHeYyUDCv0TS4UD3viaT
xdJQddJw/lmQe3Rk4HywfyfIQOJlgzQk3brJws0D85/Jwu0Hp4PlMhD3TleA
82HpDcYHp2N7FTgflr4h6VQBzoelNxg/nFOs3ZhfGZLu76lA1L9WhucHlPzl
pgqJhy5ofripCskPi1UczGz2Bk1zVHN4krjwmsl6FQitrwbPP1PaW6Muy6hB
8mUFgg8zH8b3AKXDFcoOgbekaxKL1BzuaMqu+W+s7PD3W+mDOYLqcL4MyNwN
CD4s/8P0o5cPAAZTyGw=
               "], {{9.514059999999999, 
               8.920309999999999}, {9.514059999999999, 8.370310000000002}, {
               9.514059999999999, 7.546879999999999}, {8.475, 
               7.546879999999999}, {7.435939999999999, 7.546879999999999}, {
               7.435939999999999, 8.370310000000002}, {7.435939999999999, 
               8.920309999999999}, {7.435939999999999, 9.47031}, {
               7.435939999999999, 10.2938}, {8.475, 10.2938}, {
               9.514059999999999, 10.2938}, {9.514059999999999, 9.47031}, {
               9.514059999999999, 8.920309999999999}}, {{10.8531, 
               4.392189999999999}, {10.8531, 3.9734399999999996`}, {10.4344, 
               3.2812499999999996`}, {8.857809999999999, 
               3.2812499999999996`}, {7.2796899999999996`, 
               3.2812499999999996`}, {6.8500000000000005`, 
               3.9499999999999993`}, {6.8500000000000005`, 4.40313}, {
               6.8500000000000005`, 5.168749999999999}, {7.603129999999999, 
               5.168749999999999}, {7.782809999999998, 5.168749999999999}, {
               9.143750000000002, 5.168749999999999}, {10.017199999999997`, 
               5.168749999999999}, {10.8531, 5.0125}, {10.8531, 
               4.392189999999999}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{23.392200000000003`, 8.2875}, {
              23.392200000000003`, 8.526560000000002}, {23.165599999999998`, 
              8.526560000000002}, {22.998400000000004`, 8.526560000000002}, {
              16.485899999999997`, 8.526560000000002}, {16.3188, 
              8.526560000000002}, {16.092200000000002`, 8.526560000000002}, {
              16.092200000000002`, 8.2875}, {16.092200000000002`, 8.04844}, {
              16.3188, 8.04844}, {16.485899999999997`, 8.04844}, {
              22.998400000000004`, 8.04844}, {23.165599999999998`, 8.04844}, {
              23.392200000000003`, 8.04844}, {23.392200000000003`, 8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4v21shbpLQ4OM2YCQaW8Q/vy8FNGLgj+5w0B
2bPsYXw5hzMgYOLgkJIGBMukHeQdPyafkXVwOA8S15F2ACmbKejg8GXfx63p
16Qc9LVWCl8wsYfzrwp9cjzPhuCDzdOxhfNvSNckGj21czAGAWcFB7D7ZBwc
wjnF2o3tlRxg7hWIDbhvVK4M50tMvcKZcUgVzhft8XrFMkXDAUSZHLR3SAe5
103L4WmW9rfpunZwvs/FiTH/LtvA+dMn8FeZrbZ2kFv+wkNvvwacX/MJGBBV
anC+zwl229mmqg4lW0V/n9azgcjfUoG4vxTBh5kP4y8FGvvf0RbCj1KF88Hu
LVGD8zPzP7SeLFF3MAGFw2MbiH1f1aH+s3FYr/qkeR6vBsT+fzYOHiAJdU0H
iXlxmqcX2Dr8BwF7TYj/HyL4W8x/HEr5ZYcq32gPtw/G36CXt5hxjyqcDw7/
+8oOTxIXXjO5Dw0/NSWHP99KH8xJhJonr+jA4aZaynTK2iENDMTh4eWx5uhy
hh9icD4DCDxA8A9272syYUbwwf42FoWYG+4A56OnVwCYKzFK
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vrfVgXnOpwczoBAj4IDjF96eJvrzFglh5kg
UOnkINrj9YolRNVho17eYkYVJ4fqTxsCsqU0HC7mx7OfO+nokBJ7x435h5bD
/lpZi3QfR4cWXv/1U1p1HLI5fy5It0bwhT85nk8zRfDlHT8mn9F1dJgBtgfB
z8j/0HoyBMEXn3qFM8MJwddRlP+SY6bjcFzTatJpd0cHFs4u+eRz2g7uqqVM
sx44OvhdnBjzL1nTIT0NCMycHEyMgaBYFc4HcY0nK8D5DCDwQBzCf+fooP5J
5eWsk/wOLIsnWTHaOjosubX8sWEzC9z+VJC6Zcxw/g3e22KpZQj+i9rH2ed1
EHxwOM5kgvuf25HPa0YmEzx8YPydt7r+pvoj+OB4OQN1jycnxL/iTg7tCuyq
Z0IEIeanOjm0gvgmYvD4i1GNkDkXI+2AHr8Ac8bGMg==
              "]], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzCSwGaB8BjQ2JXpJNQeXmbRQTy02AEs+
Aok=
              "], CompressedData["
1:eJx1lG1IU1EYx+98F93crjndi6ShSSFmaiEL3SP3XhURFA1aJaySOaPUoEkK
rkjTqImFaK4lNBDSD0JKSM1s+kW0fEMKSo2UkrQyyH0Ic9ry3HN3Lwo9cD78
uOec53n+/+fc2AtVRQZfgiBEO6twZ/nsrKj2d8HlrQzsH7Q7DS0keNmDYpiE
pPv2jaMtDOT0jnYTGyT0rOYmeW4KHJO1XjpZLXCtrufY1FUGXhRrdJ4xEvLH
AzMeVTDwo6nCkuKWgWP+7rZBz8Aa4hNS6Euq7BLlM2Ao24mDYmjqPvUmJU7g
SRShAkP95zGrLwMZpizzRImE5yVGn2WTSXk+G69TT3dKwTQQ4Z6QCPl1kc9n
CTkDDlTfCgmhBU/bDMlcvQlyqEH1U97zUXDSFNfhyWWgRWcpEBUqYLOkYvRv
kVcvJc+9ZKLE6BS4ZnFjPtWiwvkzuX5fqrC+KQJ76/Nydny1jy2IgXso3y8l
kK6smbJtGvtxQwEEilUa71+QgxjVP859X+T8ctLwkA0Z1nOIxv0ZZfh+Ow2p
bEihOe+7X9odGppRvuQwGD+kaZ24RvP6svWeoXn9234H6K1pe9hP4H7k5zIF
JUi/IQnP7HzoZDyzviaScBvVt0ZB8c+369bYcJzPRcG+2lbT1HI4zKnqzqdE
07hvUMCSU9KZeoCGDtTenALvP8z1t6Lkme1HquLZq+8TNL8KmpsrNVx3a65M
BwnMzsdXiufTiD9RWF+PEmar9IHTcxTvP1t/PoXnZUiE68ylYCCvL73TQfDc
EGn2v5j9f1b3yx/7nNvWjpij040lFFhZ/7a0OcivcoHZ91YhMKtPIwV1q/Wb
DxxbWvx+ufsDCPz+2jluIiAN2f6MgkzkrzoIv8cxCt6LF+SG42IwIz0+UDBs
cdanlYbC5eA/dqObAi07DyF4/xGaZ/a+BoFZfwZpGEHnu8Kwf69ofN+XMHD1
FV6yzdCgQ3rVhYB/V6tGFMHw59l5jBWY1aeQ2Z3fyECCK+6b7bUY31fFff/I
zdstBhpjAuMn26Sw6/9WScLe/90/PqoMwA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{56.79219999999998, 8.2875}, {
              56.79219999999998, 8.526560000000002}, {56.56559999999999, 
              8.526560000000002}, {56.39840000000001, 8.526560000000002}, {
              49.8859, 8.526560000000002}, {49.718799999999995`, 
              8.526560000000002}, {49.49219999999999, 8.526560000000002}, {
              49.49219999999999, 8.2875}, {49.49219999999999, 8.04844}, {
              49.718799999999995`, 8.04844}, {49.8859, 8.04844}, {
              56.39840000000001, 8.04844}, {56.56559999999999, 8.04844}, {
              56.79219999999998, 8.04844}, {56.79219999999998, 8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4vv7+OYYKwU6zJgJBJXyDocva6dKMiH4FREr
TM/+D4Dy5RzS04DgV4BDCoheJu3Qv+CH4bN3AQ7nzwCBjrQDiDrzIsDhy76P
W9OvSTl0e71iMVmL4G9tqbmweSGCbwwC2gj+d7b4GT4zAyDizgoOYPcBzQ/n
FGs3tldygLlXIDbgvlG5MpwvMfUKZ8YhVThftAdo8RQNh8WTrBh9LwRA3O2m
5bD7Vtff1GwEP7hEZfp/EQTf5wS77eyp/g5yy1946O3XgPNrPm0IyK5Sg/PB
tKmqww6Qedeh8rdUHN7y7jOY+QvBh5kP42tbTTpdbwDlR6nC+WD3lqjB+Zn5
H1pPlqhDwlMiAGLfV3WH/Hj2c5KMAQ7rVZ80z+PVcIjJPfpvk3yAg8f+WlkL
dU2H9uXhp4w8Ahz+g4C9JsT/EQg+2H3z0OQPIOyD8Tfo5S1m3KMK54PD/76y
QyUoPUyHhpeakgPI2vQKqHnyig4sIA1L/R3SwEAcHl4ea44uZ/ghBuczgMAD
BP9g974mE2YE3wScAEQh5nIHwvno6RUAXx4xAg==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQvb9W1iL9S5ADAwgkqDjA+Gkg8EzFwVrnyqxnTxF8
6dePzKRuIPjiHgF/JPQRfLD+PYGo+jMDHT4sWq9w9oUCnH/2DBDoyMD50aoR
MudkJBwei8iefDo50GEmCOwUcVj/8OXUTTcQ/NXdtzMYjIPgfDA9Ncih5v6P
W8anpeD8ahD/twKcD6ZfKjpw/lyQvrkvyKHTxnNX2iUliHtrghxUrj0KZpij
7PCdLX6Gz0UE3xgEbiP4sPBB58PCDwDP85UA
               "], {{73.6203, 
               8.632809999999997}, {73.6203, 8.215629999999997}, {
               73.42970000000001, 7.212499999999998}, {73.01089999999999, 
               6.518750000000001}, {72.58129999999998, 5.81406}, {
               71.93589999999999, 5.418749999999999}, {71.3984, 
               5.418749999999999}, {70.7891, 5.418749999999999}, {
               70.34689999999999, 5.885939999999999}, {70.34689999999999, 
               6.7093799999999995`}, {70.34689999999999, 7.426559999999999}, {
               70.77659999999999, 9.80469}, {72.5328, 9.80469}, {
               73.04689999999998, 9.80469}, {73.6203, 9.553130000000001}, {
               73.6203, 8.632809999999997}}}]}, {
             FaceForm[
              RGBColor[
              0.060058500000000015`, 0.75, 0.30761700000000003`, 1.]]}, 
            StripOnInput -> False]}, {
          ImageSize -> {129.88764134495642`, 26.141935740971356`}, 
           ImageSize -> {81.17977584059776, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {82., 17.}, 
           PlotRange -> {{0., 81.17999999999999}, {0., 16.34}}, AspectRatio -> 
           Automatic}], StripOnInput -> False], BoxRotation -> 0.], 
       TraditionalForm]], 
     NCache[{-Log[
         Rational[
         200, 3]], -8.111728083308073}, {-4.199705077879927, \
-8.111728083308073}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.016608536787908985`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQfQYE5ig7VNz/ccuYW84Bxnee0CyU5qXosPLby4oz
C6D0ByWHGTOBoFLWwX3N0eUMGsoO5Ye3uc7UVYLoO6Ps8GHReoWzN5QcJKZe
4cw4pIrKf6QG52fmf2g9KaLpwB8bcN/ouoLDicNOazP/aTlsD7aK+M8uBefn
TE0otCj+bo/Ob2E52m/4XdPBrsSx9vQdVgd0ftDbyx9nOIrD1aPzTYxBQBTi
jwppBxj/NMgbaxThfFh4tCqwq54pkXRADy8A8xSW3w==
               "], {{
               7.846879999999999, 11.4531}, {7.846879999999999, 
               10.617199999999997`}, {7.37969, 9.756250000000001}, {
               5.982810000000001, 9.756250000000001}, {4.20156, 
               9.756250000000001}, {4.20156, 12.982800000000005`}, {
               6.364059999999999, 12.982800000000005`}, {7.595310000000001, 
               12.982800000000005`}, {7.846879999999999, 
               12.051599999999999`}, {7.846879999999999, 11.4531}}, {{
               8.181249999999999, 7.534379999999999}, {8.181249999999999, 
               6.781249999999999}, {7.774999999999999, 5.81406}, {
               6.3999999999999995`, 5.81406}, {4.20156, 5.81406}, {4.20156, 
               9.362499999999997}, {6.579689999999999, 9.362499999999997}, {
               7.978129999999999, 9.362499999999997}, {8.181249999999999, 
               8.071879999999998}, {8.181249999999999, 7.534379999999999}}}], 
             
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQXf/bquBchIFDzf0ft4xPSznA+CFvL3+c0SjtoPqk
ed5ZLQQfLC+B4D9JXHjN5Lw+nJ8QEqS+4KS+Q4xqhMy5GGkHXa2VwheW6Dus
EdLhS98n5dDC679+Cqu+w8HufU0mi8Ud/nwrfTCnUBeif6GYw5viraK/vXXg
/Iz8D60nr2jA+U/B9mk4fNn3cWu6mCycfwBk3mF5h/9goA/np6cBgZsBnA/z
HzrfeUKzUFqVApzfbeO5K81I0WHx/X18c5wNHM6eAYI/Sg5rQQGSq++wSS9v
MaOMigNI+EyOnsOLLO1v02VVHXxOsNvOFtWFiqs6mBgDwWZtOH+HQ9Oj4z/U
4XyZeXGapz+ows2H8VsV2FXPfJGH88Hh5Szp4LG/VtYiXcNB45PKy1kvRRzE
p17hzGDSgfNPHHZamzlPH86H+edNW2630W9JB/T4BgB04vYm
               "], {{
               15.248399999999998`, 8.2875}, {12.4047, 8.2875}, {
               12.428099999999999`, 8.776560000000002}, {12.4406, 
               9.242189999999999}, {12.6906, 9.67344}, {12.918800000000003`, 
               10.0547}, {13.335900000000002`, 10.318799999999998`}, {
               13.850000000000001`, 10.318799999999998`}, {
               15.128099999999998`, 10.318799999999998`}, {
               15.235899999999999`, 8.884379999999998}, {15.248399999999998`, 
               8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{20.117199999999997`, 5.300000000000001}, {
              20.117199999999997`, 5.81406}, {19.292200000000005`, 5.81406}, {
              19.292200000000005`, 13.592200000000004`}, {17.224999999999998`,
               13.496899999999997`}, {17.224999999999998`, 
              12.982800000000005`}, {17.967200000000002`, 
              12.982800000000005`}, {18.049999999999997`, 
              12.982800000000005`}, {18.049999999999997`, 
              12.517199999999997`}, {18.049999999999997`, 5.81406}, {
              17.224999999999998`, 5.81406}, {17.224999999999998`, 
              5.300000000000001}, {17.499999999999996`, 5.32344}, {
              18.348399999999998`, 5.32344}, {18.671899999999994`, 5.32344}, {
              18.993800000000004`, 5.32344}, {19.842200000000005`, 5.32344}, {
              20.117199999999997`, 5.300000000000001}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{23.8172, 5.300000000000001}, {23.8172, 
              5.81406}, {22.9922, 5.81406}, {22.9922, 13.592200000000004`}, {
              20.924999999999997`, 13.496899999999997`}, {20.924999999999997`,
               12.982800000000005`}, {21.667199999999998`, 
              12.982800000000005`}, {21.75, 12.982800000000005`}, {21.75, 
              12.517199999999997`}, {21.75, 5.81406}, {20.924999999999997`, 
              5.81406}, {20.924999999999997`, 5.300000000000001}, {
              21.200000000000003`, 5.32344}, {22.0484, 5.32344}, {
              22.371899999999997`, 5.32344}, {22.6938, 5.32344}, {23.5422, 
              5.32344}, {23.8172, 5.300000000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQLT71CmfGJ1uHmvs/bhmflnKA8UPeXv44o1HaYX+t
rEX6EQQfLL8Jwe/xesVi0ojgHz/stDazztYhRjVC5lyMtMMGvbzFjDm2DmuE
dPjS90k5xCg4fkyWsXU42L2vyWSxOMS8IBuI/oViDv3BJSrT91vD+f4XJ8b8
Y7aC88H2MVo5fNn3cWu6mCycfwBk3mF5hxkzQcAWzv8PAvcRfJj/0PnOE5qF
0qoU4PxuG89daUaKDraVEStM79o6nD0DBH+UHArWdN/OCLB12ATyl4wKxPzz
Ng4vsrS/TZdVddgLCi8VGweQ8jM5qg4mxkBQbA3nf915q+vvVEs4f9kLD73/
Ey3g5sP4rQrsqme+yMP54PBylnSwAbnnrKWDxieVl7NeijioP2med3aWNZxf
+9uq4FyGLZwP88+bttxuo9+SDujxDQB0bfLf
               "], {{28.848399999999994`,
                8.2875}, {26.0047, 8.2875}, {26.02809999999999, 
               8.776560000000002}, {26.040599999999998`, 9.242189999999999}, {
               26.290599999999998`, 9.67344}, {26.518799999999995`, 
               10.0547}, {26.9359, 10.318799999999998`}, {27.450000000000003`,
                10.318799999999998`}, {28.728099999999998`, 
               10.318799999999998`}, {28.8359, 8.884379999999998}, {
               28.848399999999994`, 8.2875}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{41.292199999999994`, 8.2875}, {
              41.292199999999994`, 8.526560000000002}, {41.065599999999996`, 
              8.526560000000002}, {40.898399999999995`, 8.526560000000002}, {
              34.3859, 8.526560000000002}, {34.218799999999995`, 
              8.526560000000002}, {33.99219999999999, 8.526560000000002}, {
              33.99219999999999, 8.2875}, {33.99219999999999, 8.04844}, {
              34.218799999999995`, 8.04844}, {34.3859, 8.04844}, {
              40.898399999999995`, 8.04844}, {41.065599999999996`, 8.04844}, {
              41.292199999999994`, 8.04844}, {41.292199999999994`, 8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJxIGYC4l8xuUf/HfJwMDEGAVEHGD/o7eWPMxzFHY5r
Wk06LY7Jb2E52m/4XROuHp1/4rDT2sx/Wg4b9PIWM/Z4OPjfkq5J/KQFkf/k
DuerPmmed3YTgv+Gd5/BzCIEfyYI3HRDlV/kBjcfxofZHyG+/SKDnzsGH+Z+
mHp0Psz/MPuq7v+4ZewtCncPjA9zL4wP8w+MD/MvijxS+AIA7WmtgA==
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJxIGYCYv0JC34Ylnk7mBiDgKgDjB/09vLHGY7iDj9i
co/+O+WFwW9hOdpv+F0Trh6df+Kw09rMf1oOTxIXXjOx93bwvyVdk/hJCyK/
zAvODxfffpEhDcGXd/yYfEYVwT8DAj2eqPKhnnDzYXyY/T1er1hMGL0w+DD3
w9Sj82H+h9lXdf/HLWNvUbh7YHyYe2F8mH9gfJh/UeSRwhcA/mul5w==
              "]]}, {
            
             FaceForm[
              RGBColor[0., 0.5, 1., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {96.3286396014944, 26.141935740971356`}, 
           ImageSize -> {60.205399750934, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {61., 17.}, PlotRange -> {{0., 60.21}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.], TraditionalForm]], 
     NCache[{-
       Log[50], -3.3524072174927233`}, {-3.912023005428146, \
-3.3524072174927233`}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.01731002250302925], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5BjQ2JepxqaGFXQOlnhg1
AEHiAlU=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4h0OTY+OS6g5tLAc7Tf8rukA45847LQ285+W
w5viraK/u1Ud/G9J1yR+0nKI4BRrN16vDOff1pRd858Zwf+waL3C2QglOF+4
clLJ2RIFOP+Ba7zjrIvycPNhfJj9MPUwvvOEZqE0KUU4Pz0NCNQQ/BkzgWCn
ooO+1krhC0+g6rOUIO4+remw8tvLijMFShB9xxD8/yBgj+CLgOxtkXOIVo2Q
OXdH0CEj/0PryS1aDsFvL3+ckSjokBJ7x435h5ZDuwK76pkQQbj7IfICcH6T
eC1rptt3e3Q+zL1Lbi1/bHiY1QGd3xfR7c+4QQLOP9i9r8lksbjDy9rH2efX
sDp82fdxa/o0cYdekDoDZoc0MBB3uM57Wyy1jNHhDAj4iEPCQ/K/fRDIXY7i
DvNPTF6Svew3nA9zDzrfxBgEROHqq+7/uGXsLeqg8Unl5SxPVgcY/wbIvm/s
cP4RsDu54Hz3NUeXM0gIwvn3QfFrKOQAMx/Gh9kPUw/j25Y41p6eww/nvwD5
PwfBl9koNp9JgRfuf7B/I7ng4bMcFH7OXPDwg/Fh4Qvje+yvlbVQh6a3FCVo
OoS6f4WSAwMIOIg6rBXS4UtfpwR3f/nhba4z/yL4K0DpZ4IyBj8GlI5qEHyI
+8TgfFj6g/Fh6TMDRE9ThqdfnxPstrNNVeDp2+/ixJh/i1UcJObFaZ7+oOlw
CpTO5FTh6QmWX9HzM4wPAJmqwrw=
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQ/SJL+9t0XVMHE2MQEHWA8YPeXv44w1HcYcYE/ioz
bhM4v/a3VcG5HwYOHvtrZS2Oazksub+Pb85jAwefE+y2s021HWwrI1aY3jVw
EOnxesUSou3gf3FizL/JCP7nDQHZs9wR/G4gZeKI0L9BL28xow7C/Okg+7O1
HNLAQMLhPwjYazkc7N7XZLJYHM6vvP/jlnG3uENm/ofWk1M0oerFHTaCzPuj
AXf/r7evD1g+RvAnt7dGXY5B8Jk4u+ST36lj8GHhs171SfO8Xg2HKpB93qIO
U0D6/2jC+Swg9eu04HywvmBtOP/Pt9IHcwR14fwTh53WZs7ThZsP48PsT4m9
48YsgeA/TVx4zURfB84Hh2+ztsOOYKuI/8fFHfQV5b/kTNN2+LLv49Z0Mwk4
X37Xgn2pfhIOf0D+X6wNCbd6CQd3UDg/14Go3ybn0MhytN9wuSGcnwyyP8MI
bh+///opqR6GGHyY+7eY/ziUssoQ7j+w8GUjOB9svrsxnK/xlnefwUoEH5Qs
TB6awPno6RMA1JMutQ==
               "], {{17.4391, 8.192190000000002}, {
               14.654699999999998`, 8.192190000000002}, {16.051599999999997`, 
               11.632799999999998`}, {17.4391, 8.192190000000002}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQA2IQ/WFDQPas69YOFfd/3DLmlneA8dcK6fCl31NyKNkq
+vv0OiuHn29fH7BcrOJwsG15+CknSzjf6wS77WxWBP/Pt9IHcxwt4PxPIPOO
mztUg8yfrQTnM4CAgzKc7wMyZ6uKg8y8OM3TF8whtIGaQxoIqFk4XLga9ka/
Wt1hJghkWjhs1MtbzFijAbd/s/mPQylZmg4xCo4fk88g+Okg/WxWcP7+WlmL
9BIrh+TYO27MEZoO4eLbLzLss3KQW/7CQ2+/hsMMkPmeVhB7l2k41P+2Kjgn
YQWx/7c6nK+jKP8lJwzBrwF5pErNwb7p0fEZ2VYOG1SfNM97q+pgUxmxwvQs
gn8GBGSs4XxweDVaQ/wRqgbnS0y9wpmRpA7n/wXRFzUg8cNuDfGXmxaEPmYJ
54P95WEB50Piy8whISRIfUGmBpx/GuQOHSU43xgEJivA+eD4WSACMU/CEs4H
+2+1FZwPSy+v23K7jaIlHNDTEwB4zgrz
               "], {{26.323399999999992`, 
               7.77344}, {26.323399999999992`, 6.590630000000001}, {
               26.323399999999992`, 5.63438}, {25.081299999999995`, 
               5.63438}, {24.317199999999996`, 5.63438}, {24.0188, 6.27969}, {
               23.970299999999995`, 6.374999999999999}, {23.8031, 
               6.770310000000001}, {23.8031, 7.724999999999999}, {23.8031, 
               7.8328099999999985`}, {23.8031, 9.303130000000001}, {24.4359, 
               9.92344}, {25.1406, 9.92344}, {26.323399999999992`, 9.92344}, {
               26.323399999999992`, 8.968749999999998}, {26.323399999999992`, 
               7.77344}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
               0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAmIQLe/4MflMrKODiTEIiDrA+EFvL3+c4SjukHD4snbq
SQcMfqsCu+qZLTJw9ej8EJD6g3Jw9eh8c5u9QdMWasL5NZ82BGRbaTkc17Sa
dPq4A8Q9wVoOM0FgIYKvO2HBD8M2BP93TO7Rf00Ifv1vq4JzBQ4OLSxH+w2/
azrckK5JNDpqA7cfxoe5l3XxJCtGUQcMPsy/MQpAD92xw+DDwgtsnqm9Q9X9
H7eMvUUdlr/w0Ptv6ADnB5eoTP+fgeCzgMyfi+Dvr5W1SDdxhPPR4wMAVBGt
UA==
               "], {{32.271899999999995`, 7.689060000000001}, {
               29.320299999999992`, 7.689060000000001}, {32.271899999999995`, 
               11.4891}, {32.271899999999995`, 7.689060000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{46.09219999999999, 8.2875}, {
              46.09219999999999, 8.526560000000002}, {45.8656, 
              8.526560000000002}, {45.69839999999999, 8.526560000000002}, {
              39.185900000000004`, 8.526560000000002}, {39.0188, 
              8.526560000000002}, {38.7922, 8.526560000000002}, {38.7922, 
              8.2875}, {38.7922, 8.04844}, {39.0188, 8.04844}, {
              39.185900000000004`, 8.04844}, {45.69839999999999, 8.04844}, {
              45.8656, 8.04844}, {46.09219999999999, 8.04844}, {
              46.09219999999999, 8.2875}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzCSwGaB8BjQ2qXopsZfWdlHCBgAUsgKF

              "], CompressedData["
1:eJxdlH8slHEcx08J1zAtdw5nDs/VWiic/JjqcxvxPM9Fk821LKQ7tfyodUqL
Vskf0aqZyh2TMrFmuTYyloukVedYMcM0Wob8qM7MmNB97znfZ/ls3z9e2/P9
/Hh/35/H63R2vGIrh8OxMp1Y09liOjVTMf7rATLYPU/81HCFsMEKpSmOCEHr
n1Vt5SuDBZ2xKf2yEMTjBZUGb5atq0vCrXgsZ3CXq9J3yqBMbYowITjNS3uV
DjJImOszlt10h3SUd5GGe/LiOCutAFI6+/YqhmjoRlHPg98Ouv1qDcv7HlQt
BWSxLAkyxXka8kaXhoNm+Jg5KMZcMKPy6mUBJKiIx+u5NIxFJUs1r9wgV14X
bCig4Rjqx0sITyJ8+zUvaWjLzptT14hg0D0vNdBAwzWUv9ybqT9Aw5XO11Fq
Px8YT306IJmk4Vz2n8JPEgKzFglzlOUbK+EXeuoIpu9+GtDYygkCPKXGtO42
ltdRNGzi+5Z8BgL36+fluZDBJyBSnLNFI6ChvVh3S/LDjZnPiQbP1iqd4pcr
ZvN7DLjCCJpnlWLm3+EKBEo7TUE8ml8qgEnUbwOF9VU18Vb0sSzfpaatJcsk
ZtlH24Pl30joQPWrXTCb3/e7K2bnqyUqQ6Q744cZEkZRfaMQktF7Gy3fd3gw
fjhAYX0TXZq/cA5RcCeCbFU+84FRnWNFEEXBbYe4hlIFgbkxZOndmSKWpy+Z
Gp8hcL7luZn2MB8xCB72c896s1y6aJNc5szy36TMrrV5EtwqT+3RO4mZ+SdI
/J7HkZ52JBxWSfP1I1xoGS5aVdha5k/jwtt8j9B0axIu1qq0a712mE+K5cKe
CJbN+nXbAGpTzycZfw5tY/zgx/JztH8nWEZ2DkojQY+u29uBHOmTRUIzpQ2t
aNnO5LtOQhKq98YRaKR/Dglx4+TX4D57EKH8TSSzH8CHRrTPIyTjt108rIe5
XoszRCN/xbA8i/bxBcvmfHMUc/8DH/ttw08hA12ZEpFl/1p4jF9TaHzf3P8j
ls3/l/f0//WnaCgU2Yq7S3lQWJv4OdBaxugnc2H6FVp4VoD/V9H1XbWcQXfY
/D/7B43jNYc=
              "]]}, {
             FaceForm[
              RGBColor[1., 0.5, 0., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {92.4293100871731, 26.141935740971356`}, 
           ImageSize -> {57.76831880448319, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {58., 17.}, PlotRange -> {{0., 57.77}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.2617993877991494], TraditionalForm]], 
     NCache[{-Log[10], -
       Log[2500]}, {-2.302585092994046, -7.824046010856292}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.022941041523285157`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQfQYE5ig7VNz/ccuYW84Bxnee0CyU5qXosPLby4oz
C6D0ByWHGTOBoFLWwX3N0eUMGsoO5Ye3uc7UVYLoO6Ps8GHReoWzN5QcJKZe
4cw4pIrKf6QG52fmf2g9KaLpwB8bcN/ouoLDicNOazP/aTlsD7aK+M8uBefn
TE0otCj+bo/Ob2E52m/4XdPBrsSx9vQdVgd0ftDbyx9nOIrD1aPzTYxBQBTi
jwppBxj/NMgbaxThfFh4tCqwq54pkXRADy8A8xSW3w==
               "], {{
               7.846879999999999, 11.4531}, {7.846879999999999, 
               10.617199999999997`}, {7.37969, 9.756250000000001}, {
               5.982810000000001, 9.756250000000001}, {4.20156, 
               9.756250000000001}, {4.20156, 12.982800000000005`}, {
               6.364059999999999, 12.982800000000005`}, {7.595310000000001, 
               12.982800000000005`}, {7.846879999999999, 
               12.051599999999999`}, {7.846879999999999, 11.4531}}, {{
               8.181249999999999, 7.534379999999999}, {8.181249999999999, 
               6.781249999999999}, {7.774999999999999, 5.81406}, {
               6.3999999999999995`, 5.81406}, {4.20156, 5.81406}, {4.20156, 
               9.362499999999997}, {6.579689999999999, 9.362499999999997}, {
               7.978129999999999, 9.362499999999997}, {8.181249999999999, 
               8.071879999999998}, {8.181249999999999, 7.534379999999999}}}], 
             
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQA2IQXbCm+3aGgKEDAwg4iDnA+EFvL3+c4SjuoK+1UvjC
FwM4n9tNtZTpFIKv8ZZ3nwGngcMZEPBB8B+4xjvOEpSA86vu/7hlrC0J568V
0uFL36eIqv6jsoNIj9crlhA9iHk5qg4+J9htZ3/VgvNllr/w0JuvCeeD6TNq
DiycXfLJfgi+yrVHwQw+ynB+Nch+byUHqXlxmqcnqDuUHt7mOvOuooOuovyX
HDMNOH+96pPmeW8RfJh9YH6sEpyfmgYEbspwvsuEZqG0XcoOoiD3l2g6NPy2
KjinoeLwunir6G9uTYdXIDpbxUEfZN81TYefb18fsFys4lAPUpehBedPaW+N
unwHjV+jA+enxN5xY67QhdsH4wtXTio5e0QRzv8PAucVHP58K30wZ6MmnG8A
is8nqhD3t8nD+e5rji5nsJCC88Hxc0/UYbP5j0MpqzQcND6pvJz1UsTh+K4d
vWwBWnC++/5aWQt1HTjfxBgIgnUdakDh/VrMYS0oPM/qOqSD7GOThPNh6QfG
B+szFnVwaHp0fIa0AZz/eUNA9qztCH4yyH8/EHxYekXnw9IzAAUmPHw=
               "], {{
               14.7344, 6.96094}, {14.7344, 5.8374999999999995`}, {
               13.729700000000001`, 5.621880000000001}, {13.348399999999998`, 
               5.621880000000001}, {12.762499999999998`, 5.621880000000001}, {
               12.2734, 6.017189999999999}, {12.2734, 6.56719}, {12.2734, 
               7.653130000000001}, {13.562499999999998`, 8.024999999999999}, {
               14.7344, 8.084380000000001}, {14.7344, 6.96094}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQnRJ7x435haVDxf0ft4y55RxgfOcJzUJpXooOXG6q
pUyvLBxWfntZceaDEkS+wtzBfc3R5Qwayg6Fa7pvZxhYOpwBA2WHLztvdf1t
tXSQmHqFM+OQKir/kRqcn5n/ofWkiKbDTemaRKNWC4cTh53WZv7TcnBoenR8
xmwzOF96Xpzm6QmGGPwWlqP9ht81HW6D9F81wuAHvb38cYajOFw9Ot/EGARE
HT5tCMie9d0Mzv8PAu8t4HxYeLQqsKueKZF0QA8vAJcrj5o=
               "], {{23.9469,
                11.4531}, {23.9469, 10.617199999999997`}, {
               23.479699999999998`, 9.756250000000001}, {22.082800000000006`, 
               9.756250000000001}, {20.301599999999997`, 9.756250000000001}, {
               20.301599999999997`, 12.982800000000005`}, {
               22.464100000000002`, 12.982800000000005`}, {
               23.695300000000003`, 12.982800000000005`}, {23.9469, 
               12.051599999999999`}, {23.9469, 11.4531}}, {{
               24.281299999999998`, 7.534379999999999}, {24.281299999999998`, 
               6.781249999999999}, {23.875, 5.81406}, {22.5, 5.81406}, {
               20.301599999999997`, 5.81406}, {20.301599999999997`, 
               9.362499999999997}, {22.679699999999997`, 9.362499999999997}, {
               24.0781, 9.362499999999997}, {24.281299999999998`, 
               8.071879999999998}, {24.281299999999998`, 
               7.534379999999999}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQA2IQzbp4khXjVAcHBhBwEHOA8YPeXv44w1Hc4Uniwmsm
7Qj+xfx49nOFCH7i4cvaqYIODmdAwAfBf+Aa7zhLUALOr7r/45axtiScv1ZI
hy99nyKq+o/KDkvu7+Ob42wPMS9H1WFvraxF+hRbOF/jLe8+g5c2cP5/EKi3
dmDh7JJP9kPwVa49CmbwUYbzq0H2eys5LH/hoff/obVD6eFtrjPvKjroa60U
vmBiA+cXrOm+nTEBwYfZB+bHKsH5qWlA4KYM57tMaBZK2wV1/2Ubh4bfVgXn
NFQceoNLVKbPt3F4VbxV9He2CsQ+FluHn29fH7BcrOIQIb79IoMfgp8Se8eN
uQPBTwDxI+zgfJ8T7Lazr9rB7YPxhSsnlZw9ogjng/19XsFBfOoVzoxPNnD+
Br28xYw81hD3t8nD+e5rji5nsJCC88Hxc0/UoQTo7NN5Ng4an1Reznop4vDn
W+mDOY62cL5NZcQKU107ON/EGAgO2znUgML7tZhDPig8Gewd0kH2sUnC+bD0
A+OD9RmLOrwBBudMKQc43121lGlWBoJfDwrXDgQfll7R+bD0DADpnjxe
               "], {{
               30.834400000000002`, 6.96094}, {30.834400000000002`, 
               5.8374999999999995`}, {29.829699999999992`, 
               5.621880000000001}, {29.448399999999992`, 5.621880000000001}, {
               28.862499999999997`, 5.621880000000001}, {28.373399999999993`, 
               6.017189999999999}, {28.373399999999993`, 6.56719}, {
               28.373399999999993`, 7.653130000000001}, {29.662499999999994`, 
               8.024999999999999}, {30.834400000000002`, 8.084380000000001}, {
               30.834400000000002`, 6.96094}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI1IGYC4vk2OldmqTk7CMQG3DcqV3aA8Z8kLrxmsl4F
Ql93cqj5tCEgO0rVQd7xY/KZXgT/DAiIIPj1v60Kzj1wdLijKbvm/2Zlh2zO
nwvSTzs6GIPAZiWH5S889P6fxOTD9IPtO+/gkBASpL5AE8GXmHqFM0NJxSFC
fPtFBj1HON9VtZRplgUmH2y/sTKcH/T28scZjuJw89D5JmAHiTqIg8z55OBQ
df/HLWNvUQeWxZOsGFMd4fzjmlaTTvcj+O3Lw08Z7UHw/4OAuROcDw6fGCe4
+TA+zH6wedcdMfitCuyqZ77Iw/m3Qf45rABx3yNHB6l5cZqnJ6g4CH9yPJ82
1QnOB9tf7+SwQfVJ8zxfFYfb0jWJRqVODnvza97OfKoM58PiG8ZXvvYomKFG
CWLfcidI+AkrQcL7HIIP9u8XBB+WXmD60dMTAB80Cqc=
              "]]}, {
             FaceForm[
              RGBColor[0., 0., 1., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {69.73784308841844, 26.141935740971356`}, 
           ImageSize -> {43.58615193026152, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {44., 17.}, PlotRange -> {{0., 43.59}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.], TraditionalForm]], 
     NCache[{-Log[
         Rational[
         20, 7]], -7.505592279737757}, {-1.0498221244986776`, \
-7.505592279737757}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.015605493133583021`], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5BjQ2JepxqaGFXQOlnhg1
AEHiAlU=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4h0OTY+OS6g5tLAc7Tf8rukA45847LQ285+W
w5viraK/u1Ud/G9J1yR+0nKI4BRrN16vDOff1pRd858Zwf+waL3C2QglOF+4
clLJ2RIFOP+Ba7zjrIvycPNhfJj9MPUwvvOEZqE0KUU4Pz0NCNQQ/BkzgWCn
ooO+1krhC0+g6rOUIO4+remw8tvLijMFShB9xxD8/yBgj+CLgOxtkXOIVo2Q
OXdH0CEj/0PryS1aDsFvL3+ckSjokBJ7x435h5ZDuwK76pkQQbj7IfICcH6T
eC1rptt3e3Q+zL1Lbi1/bHiY1QGd3xfR7c+4QQLOP9i9r8lksbjDy9rH2efX
sDp82fdxa/o0cYdekDoDZoc0MBB3uM57Wyy1jNHhDAj4iEPCQ/K/fRDIXY7i
DvNPTF6Svew3nA9zDzrfxBgEROHqq+7/uGXsLeqg8Unl5SxPVgcY/wbIvm/s
cP4RsDu54Hz3NUeXM0gIwvn3QfFrKOQAMx/Gh9kPUw/j25Y41p6eww/nvwD5
PwfBl9koNp9JgRfuf7B/I7ng4bMcFH7OXPDwg/Fh4Qvje+yvlbVQh6a3FCVo
OoS6f4WSAwMIOIg6rBXS4UtfpwR3f/nhba4z/yL4K0DpZ4IyBj8GlI5qEHyI
+8TgfFj6g/Fh6TMDRE9ThqdfnxPstrNNVeDp2+/ixJh/i1UcJObFaZ7+oOlw
CpTO5FTh6QmWX9HzM4wPAJmqwrw=
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQ/SJL+9t0XVMHE2MQEHWA8YPeXv44w1HcYcYE/ioz
bhM4v/a3VcG5HwYOHvtrZS2Oazksub+Pb85jAwefE+y2s021HWwrI1aY3jVw
EOnxesUSou3gf3FizL/JCP7nDQHZs9wR/G4gZeKI0L9BL28xow7C/Okg+7O1
HNLAQMLhPwjYazkc7N7XZLJYHM6vvP/jlnG3uENm/ofWk1M0oerFHTaCzPuj
AXf/r7evD1g+RvAnt7dGXY5B8Jk4u+ST36lj8GHhs171SfO8Xg2HKpB93qIO
U0D6/2jC+Swg9eu04HywvmBtOP/Pt9IHcwR14fwTh53WZs7ThZsP48PsT4m9
48YsgeA/TVx4zURfB84Hh2+ztsOOYKuI/8fFHfQV5b/kTNN2+LLv49Z0Mwk4
X37Xgn2pfhIOf0D+X6wNCbd6CQd3UDg/14Go3ybn0MhytN9wuSGcnwyyP8MI
bh+///opqR6GGHyY+7eY/ziUssoQ7j+w8GUjOB9svrsxnK/xlnefwUoEH5Qs
TB6awPno6RMA1JMutQ==
               "], {{17.4391, 8.192190000000002}, {
               14.654699999999998`, 8.192190000000002}, {16.051599999999997`, 
               11.632799999999998`}, {17.4391, 8.192190000000002}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQA2IQ/WFDQPas69YOFfd/3DLmlneA8dcK6fCl31NyKNkq
+vv0OiuHn29fH7BcrOJwsG15+CknSzjf6wS77WxWBP/Pt9IHcxwt4PxPIPOO
mztUg8yfrQTnM4CAgzKc7wMyZ6uKg8y8OM3TF8whtIGaQxoIqFk4XLga9ka/
Wt1hJghkWjhs1MtbzFijAbd/s/mPQylZmg4xCo4fk88g+Okg/WxWcP7+WlmL
9BIrh+TYO27MEZoO4eLbLzLss3KQW/7CQ2+/hsMMkPmeVhB7l2k41P+2Kjgn
YQWx/7c6nK+jKP8lJwzBrwF5pErNwb7p0fEZ2VYOG1SfNM97q+pgUxmxwvQs
gn8GBGSs4XxweDVaQ/wRqgbnS0y9wpmRpA7n/wXRFzUg8cNuDfGXmxaEPmYJ
54P95WEB50Piy8whISRIfUGmBpx/GuQOHSU43xgEJivA+eD4WSACMU/CEs4H
+2+1FZwPSy+v23K7jaIlHNDTEwB4zgrz
               "], {{26.323399999999992`, 
               7.77344}, {26.323399999999992`, 6.590630000000001}, {
               26.323399999999992`, 5.63438}, {25.081299999999995`, 
               5.63438}, {24.317199999999996`, 5.63438}, {24.0188, 6.27969}, {
               23.970299999999995`, 6.374999999999999}, {23.8031, 
               6.770310000000001}, {23.8031, 7.724999999999999}, {23.8031, 
               7.8328099999999985`}, {23.8031, 9.303130000000001}, {24.4359, 
               9.92344}, {25.1406, 9.92344}, {26.323399999999992`, 9.92344}, {
               26.323399999999992`, 8.968749999999998}, {26.323399999999992`, 
               7.77344}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
               0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAmIQLe/4MflMrKODiTEIiDrA+EFvL3+c4SjukHD4snbq
SQcMfqsCu+qZLTJw9ej8EJD6g3Jw9eh8c5u9QdMWasL5NZ82BGRbaTkc17Sa
dPq4A8Q9wVoOM0FgIYKvO2HBD8M2BP93TO7Rf00Ifv1vq4JzBQ4OLSxH+w2/
azrckK5JNDpqA7cfxoe5l3XxJCtGUQcMPsy/MQpAD92xw+DDwgtsnqm9Q9X9
H7eMvUUdlr/w0Ptv6ADnB5eoTP+fgeCzgMyfi+Dvr5W1SDdxhPPR4wMAVBGt
UA==
               "], {{32.271899999999995`, 7.689060000000001}, {
               29.320299999999992`, 7.689060000000001}, {32.271899999999995`, 
               11.4891}, {32.271899999999995`, 7.689060000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{46.09219999999999, 8.2875}, {
              46.09219999999999, 8.526560000000002}, {45.8656, 
              8.526560000000002}, {45.69839999999999, 8.526560000000002}, {
              39.185900000000004`, 8.526560000000002}, {39.0188, 
              8.526560000000002}, {38.7922, 8.526560000000002}, {38.7922, 
              8.2875}, {38.7922, 8.04844}, {39.0188, 8.04844}, {
              39.185900000000004`, 8.04844}, {45.69839999999999, 8.04844}, {
              45.8656, 8.04844}, {46.09219999999999, 8.04844}, {
              46.09219999999999, 8.2875}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ3eP1isVkp7dDzf0ft4xPSznA+CFvL3+c0SjtcH8f
3xzjRQg+WH4mgu+iWso0qwHBf5K48JpJvbdDjGqEzLkYaYcI8e0XGcq8HdYI
6fCl75Ny0J+w4Iehn7fDwe59TSaLxSHmvfSC6F8o5nBc02rS6fkI/vIXHnr/
D3rC+WD7Dng6fNn3cWu6mCycfwBk3mF5hzMg0OMN5/8HgfUIPsx/6HznCc1C
aVUKcH63jeeuNCNFh/k2OldmrfN2OAsy94+Sg/m1o7kmGd4Om/TyFjPKqEDM
V/d2eJGl/W26rCokvC55QdyRo+owYyYQVCL4v2Nyj/7r8oTzg0tUpv/n8ISb
D+O3KrCrnvkiD+eDw8tZEuKeZZ4OGp9UXs56KeIg8MnxfFqvF5y/v1bWIr3E
G86H+edNW2630W9JB/T4BgCDPvSb
               "], {{54.3484, 8.2875}, {
               51.504699999999985`, 8.2875}, {51.528099999999995`, 
               8.776560000000002}, {51.54059999999998, 9.242189999999999}, {
               51.79059999999998, 9.67344}, {52.0188, 10.0547}, {52.4359, 
               10.318799999999998`}, {52.94999999999999, 
               10.318799999999998`}, {54.22810000000001, 
               10.318799999999998`}, {54.33589999999998, 8.884379999999998}, {
               54.3484, 8.2875}}}]}, {
             FaceForm[
              RGBColor[1., 0., 0., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {102.53620921544207`, 26.141935740971356`}, 
           ImageSize -> {64.08513075965129, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {65., 17.}, PlotRange -> {{0., 64.08}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.4188790204786391], TraditionalForm]], 
     NCache[{-Log[
         Rational[
         500, 3]], -6.502290170873972}, {-5.115995809754082, \
-6.502290170873972}]]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      GraphicsBox[{
        Thickness[0.0585480093676815], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQvSPYKuK/uoiDSOWkkrMu0g5f9n3cmv5N2CHk7eWP
MxqlHNYK6fCl3xN26I/o9mcMgPLthB1mgoGkg/onlZezPAUd+kDyAuIOJctL
Nvzr53OAmCvmMAOsjhvOB6sr4IDzt3ltsJhTyeqQBgbicP4D13jHWRul4Pw3
bbndRtayEHsjORycJzQLpXkpOpgYA0Exl0Pp4W2uM2OVHLaC1FvyOtzRlF3z
f7Oyw8HufU0mhwUcGn5bFZxboeIgDPLnESE4/wwIvBGF8yvv/7hl3C3mADLW
eLMSnA/2d58S1J1iDu8XrVc4a6HkgB5+AEOljNk=
            "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQvVZIhy/9nojDfzAQdDh/Bgh0pBzuaMqu+b9Z2eGB
a7zjrEAph/LD21xn/kXwdRXlv+SIqeDkvyreKvo7W8Wh5v6PW8anJR2eJC68
ZrJexcEYBIQRfIVdC/alvhOH8w9272sycRZ3yMz/0HrSRMVhHch9cuIODCAw
QdkB7N46MYdHEeLbLzqoOOwItor4ry7q8PPt6wOWyqoOwpWTSs4eEYLz7Usc
a0/LcMP5Hlv9jye3/bMvBfnnriKc/6Ytt9totgycD3bHYnEHjU8qL2d5sjqY
gB0u6pCeBgLccH60aoTMORsBOB9sTrWQQ6sCu+oZE3EH9zVHlzNECDuog8zR
lHDYCXJvu5DDl30ft6Z/E4HzY0Dm3BGBqPOE8YUh/p0nCDHXWtChHWRuiCBE
HaeAw1avDRZzLPkh9E4eh4LlJRv++XM7FILo8xwOL2sfZ59fww7nBzzxvGQ6
mRXOBzt7MxOcD6b9GaDpgcPhwu9j1+fd/G2//Nbyx4aHOSH+/cPgILNRbD7T
Ai6Iuv2MDmdB6caHF86fMRMIIvng/P2g8HzM7zATDBgg/tgiALXnjz2MDw7e
tB9wfs7UhEKL4s/2YGX1/HA+xHweOB/szxwOhxbxWtZMt9/2YGOesTksAbub
1QHGB7uTRxDOB6crBxFIfFzjc0DPDwBdBGhp
            "]}], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lOHndZmzlN3iFGNkDk3R9SBhbNLPnmdusPO
YKuI/+xicD4DCCgQ5m8x/3EoZZW6wwPXeMdZE8Uc/n4rfTCnEMHf4dD06HgE
gl/326rgnAeUX4jJfxQhvv2ig7pD0NvLH2ckQvVbqDs8BMkHijlk5n9oPWkC
td9BzOFV8VbR39rqDn0R3f6MAgg+WJ5BzOENiM+t7lB1/8ctY29RB9Eer1cs
IWoOa4R0+NL/CTh47K+VtUhXdTgDAj58DsYg8FgJzr8PsvejPJzfzOu/fgqr
pkNqGhC4KTq0gPiqmg78sQH3jdIVHcDha6fpcFtTds3/ZgRfuHJSydktCD7Y
vw8VHZ5naX+bLovgH9+1o5ftggacP2MmEOxUhPPDOcXajf0R/GqwvxQdSg9v
c515VxHifmNFh/8g0K/osBbkTz8Fh1YFdtUzJbIOzhOahdK8FBxMQMqCZR26
bTx3pTkpOBzo3tdkoozgzwHZ+1MGgw/xt4LDdlB6aZeBuKcewVe+9iiYYQ2C
D/G3gsMOEH+5DCQczyg41IDdLeuw4tvLijMToO49rwBx7zkliL+iFSHxeEAF
zjez2Rs0rVEdzgeHw0UZhxe1j7PP5/BB05kMJNxu8kL0J8g43OC9LZZahuCD
/b+ZB84H2/+f20H1k8rLWSsRfHA+sZGF82s+bQjI/qUK5xtorRS+kKIG5zeA
0nOGmkPJ8pIN//h5IOm5Qc2hRbyWNdON1wE9/wEA9Rd5Yg==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4q3mPw6lrNJ1qL7/45bxbEUHGN8YBJiVHKZO
4K8y89Z1mD0TCDyVHPxvSdckftKB89eqPmme14vgb9DLW8wYowPXn5oGBG5Q
/mFFhwaWo/2G07UcolUjZM7JSDrMWaS880+7loP8rgX7Us9JwPlv2nK7jXbj
5gtXTio5myLhEB8SpL7gpZZD8NvLH2coSjjoa60UvsCiDec/iBDfflEBwT++
a0cvm4G2A8i5MyMlHGaAaEttBxGQeS0SDlNA/u3WdUgHudtMEaJ/ga7DHU3Z
Nf+TEeEDli9D8GHhBwC5NJCT
           "]]}, {
          Thickness[0.0585480093676815]}, StripOnInput -> False]}, {
       ImageSize -> {37.579923287671235`, 35.94516164383562}, 
        ImageSize -> {17.081783312577834`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {18., 17.}, PlotRange -> {{0., 17.08}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}, {
     FormBox[
      GraphicsBox[{
        Thickness[0.017882689556509297`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

           "], CompressedData["
1:eJxdlXlMVFcUh98ojLghy7x5w8xQ5i0Ddk+ERFDjO4aIyh+laqMYMWorQ1pr
xUgbiaK4FENwIcVEIEpwiUtD46StRDGC1WpNCxY1xVqbYhRtCVBLq4Ci4Nx7
5p4JvcnLy3fz7rnn/M7y1PfXLsgdLUmSJfCsDzyjAs+znq4LaZe8kPSv0Vk9
1g2Cc32BleGGb6cOXFz1pRceN/aezvvMjfslIX6w8lBbSlaINw9Oy7821wt3
Zy+fVT0/eP41L7zXc7O3cqsL/vro9b79Bw3Yk12WZfErUNg+8FvyOR2a2aqT
0f4VjbiKrdIQT1r2bvuUJA33z4Z4AbM/SyEeZmuLA072dW5oztcgj9m1Okfa
2+XE7/s12M/2bwf9HWfAVzFvRObNVIm5nVqN+GrDmd3WKANshV8UtKTo8JTp
pnvh91fj64Y/UIlTkgOrIoGY2x1yQ+svi7rfnm7ATs8Yb7PNBaUz5jX4bmjQ
znTrdcLXb31yxOI2YKk3230tJ47On1k4LXv4B5mYx1USTVxwvMA/tDcS7R3W
MS9tE+DR4VOeloigzrsmwI6JWaf25RrwXVnjtpQjEXS+s+j+6p8/DiPm+Thm
GckPh0y/t2N7TYsBO5Si8A8zBs3zazf1VD3Q4cbglVs1t/tNcV/N1YqjqxOf
mFyXCpV4I8v7xhAzmZIDuvld9W/+2P3EvMO+T1dhG7ffT8z9bx4grs/0px54
OmCml2+P8WWq0PFO54oXCc9MntdbKtbB8HNTYgt0WMf0yZKgmNXpCQMusvj1
MGKu1yIrMa+XuDEwt6koPnVOiLm9cp1YxMvk8SVagfvj1NC/wnD0O0f4Pwp2
s/ovj0f970tYR0fj4DT7Pk1COz4HtDI9lwyZPO9JduJNTL8umRjjk+k89oeN
8idY3C9YxM/7xyLjvQ/DqL8wvnDUpU/Gev4vPFg3CvZxvhUy6i4flyodMJnN
kdIIjKfDDXt5n49HPapVaOLxjsc+aFShmOc3EvvrHw3Osjj/jMI++kaHWGbH
iCH9ud3vYyk/6IdMjPWtEM9hfqU6cB716sQt7LvnGjF//xriTy/Vz65apgXz
otA84BymBOsqgbi7ZE3ZlDsJqM96O+WX6xMl4/3RDrTzhw11XaLA56z/99nw
vMtOLPIrWOQ3h80Dt0z54/fdDDHXI10h5ueKFbz/ugyehtrG3L+Dc7dMCdaD
E0Q/Yt6coLfdWyjVqTi3V8aTnjjXVWL8T2jE/NwBjfQWLPQWzOfWMRV+4nNd
xfqyv4L7iSpUMv/TXLB4rH1n8iMPxhnrhBOsTlo9qEtBHLGoP8H8/nV21HuP
SnpgXWkj+6HbIBb/P57eJhf8///4EtP+RMY=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4vrfVgXnMgwcYlQjZM7NEXWQnhenebrAwGFn
sFXEf3YxOJ8BBBQI80u2iv4+nWfg8MA13nHWRDEH8alXODOCEPwvO291/XVF
8CPFt19ksIPyCzH53G6qpUxWBg5Bby9/nJEI1W9q4PAQJB8o5uB/cWLMP2Oo
/Q5iDv3BJSrT9Q0c+iK6/RkFEHywPAOUL2/gUHX/xy1jb1EH9/21shbt+g5r
hHT40v8JONR82hCQPUvP4QwI+PA56CrKf8kR04HzXxUDPaitCedHKzh+TJYx
dEhNAwI3RQhfx9CBPzbgvlG6okMtKHwtDB1ua8qu+d+M4AtXTio5uwXBB/v3
oaIDr//6KakaCP6fb6UP5jAi+GB732jB+eDwbULwTxx2WptZp+VQenib68y7
ig7pIHelaTn8B4F+RQczm71B0xo1HVoV2FXPlMg6PM/S/ja9VtPBxBgIgmUd
vE+w284u1XQ40L2vyUQZwZ8zEwh+yjh4ofFngOhKTYftoPTSLuMQcEu6JnET
gi+//IWH3n0Ef84i5Z1/nms67ADxl8tA3PVf06EGHB+ykPg8DHXveQUHU5B7
GXUcqkHy0YoQd37WhfO3mP84lBJlAOdv0stbzDhH3eFF7ePs8zl8DhtB/Bp1
iDtv8jr8evv6gGWyusMN3ttiqWUIPtjczTxwPsRd3BD3tiP4f0HxcRHBX6/6
pHmerj6cnxJ7x415BoK/AewefYeS5SUb/vHzOIj0eL1i2aLv0CJey5rpxuuA
nv8A5+mNLw==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4pKtor9P5xk7VN//cct4tqIDjG8MAsxKDk8S
F14zsTd2mD0TCDyVHA62LQ8/JYTgF6zpvp3xwAjO/7whIHvWcSO4/jMgsAfK
P6zocFu6JtHoqaFDtGqEzDkZSYfnWdrfpt81dJDftWBf6jkJOP9NW2630W7c
fOHKSSVnUyQcTh52WpvJZ+QQ/PbyxxmKEg4b9fIWM8og+NxuqqVMWgj+32+l
D+YYGjmAnDszUsIhPQ0IzIwcREDmtUhA/BtvDBVXhOjPMna4oym75n8yInzA
8mUIPiz8ACoIlDo=
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{27.587500000000002`, 
           2.3124999999999996`}, {27.587500000000002`, 2.75469}, {
           26.428099999999997`, 2.75469}, {26.428099999999997`, 
           13.818800000000003`}, {27.587500000000002`, 13.818800000000003`}, {
           27.587500000000002`, 14.2609}, {25.9859, 14.2609}, {25.9859, 
           2.3124999999999996`}, {27.587500000000002`, 
           2.3124999999999996`}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYCJAQEYkWhmJDWExHGxiVFPLTOJEaeFv2gd
JshsAKgSAlc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4vv7+OYYczk7mBiDgKgDjP9l38et6dPEHOyb
Hh2f8doJzvc+wW47uxbBDy5Rmf6/wsmhL6Lbn1FAHM5vU2BXPXNFAs4/fzXs
jb60Jpz/PEv72/S/mnDzaj5tCMi20oLbB+PD3IPOf1G8VfT3ay2Hm9I1iUay
TnC+A0j/b0c4f/kLD73/Px0dWnj91095quUg7/gx+cxbR4c/30ofzCnUcuAB
CqcucHB44BrvOGujpMOXnbe6/i61c0iJvePGXKHlULCm+3bGBDu4eU9B7u5F
8OtZjvYbuiP4Z0AgxwaDD3M/j5tqKdMqBD81DQjabOH8flAA9dvCwwfGh4Uf
jP8fBOSl4HxYeMP4sPiB2Y/Oh8V3jAIwQPbYOFTd/3HL2FvUoQTo7NNxtnD+
/lpZi/QtCD4HyP1cdnD+Br28xYxrEHxw/P22g5sP48Psr/1tVXDuhi0GH+Z+
GB/mPxgfbI+MFoS+g+DPt9G5MivOweFNW263kTTUfykODq0g86aIOiQcvqyd
mukAd48r0PmzKhD8dHD4I/hg9Z0OkPRcIOrwhnefwcxJDg47gq0i/quLOehO
WPDDkA2RPo9rWk06zY7Jh/kHxoflD7A1zIj8w7p4khXjVEc4H+yeMkw+zH0z
wcARHt4bQeEg4gTng9OzA4IPiW8EH5ScGZ4j+Oj5HwDRrcx0
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQYnXB0OdO9rMnks5QDjnz8DBDrSDjz+66ekHnB1
iFGNkDkXI+3wJHHhNZPtCP6fmNyj/1Yh+GD9K1wd/oOAvLQDyJgzSxDm35Su
STSqdYWoeyDmMM9G58osMVeHNBA4Jgqhr7nA+boTFvwwnIbgV0asMD372xli
n4w4nB/y9vLHGYnycL5w5aSSsyoKDjmcPxekL3aF81kWT7JiPIrgw/yLzv+w
aL3C2RkIvjEIMCs7iHxyPJ9W6uogMfUKZ4aTqsOBWlmL9D0ucH6E+PaLDHwI
/s5bXX9T250dlK89CmY4owTnV9z/cct4tTyc/7ott9soWhLiXmUXh5kgsFME
El5nEXwTkDuaXeF8mPvA/n8o6YAenwCmqr9a
            "], {{42.8219, 8.29844}, {
            39.97809999999999, 8.29844}, {40.07339999999999, 
            10.174999999999999`}, {41.125, 10.3906}, {41.459399999999995`, 
            10.3906}, {42.73909999999999, 10.3906}, {42.810900000000004`, 
            8.70469}, {42.8219, 8.29844}}}], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4vrfVgXndng61HzaEJBtpeUA478o3ir6+7WW
wwa9vMWMOp4O/0HgvpaD6pPmeWeZEHzdCQt+GG7zgPPBdL8HXD+MDzM/Unz7
RYZ7Hg4iPV6vWEy0HFgXT7Ji/OrhUAuyt0MTzmfm7JJP5kPwN5v/OJTySgPO
f56l/W36XQ2HiogVpmdfezjMXqS880+7hoOC48fkM2fdIfbWSzrw+K+fkrrA
zWE9yOG6mhB7Zrg5SM+L0zxdgODD7MfFh7lf6JPj+bSnCL5D06PjM7jdMfgw
/5cAqdPP3ODh84Z3n8HMIjfU8HND8HM4fy5Il0bjb3aF88Hm9bmimg/kw+z3
OcFuO/stgh8BCm82hHtZQOEn6+bQzAsMGFdNSHw2uTu8acvtNpIWdZCYeoUz
o8vdoS+i25+xQARiXq+7wwPXeMdZhiIOv2Jyj/5bhOCDw3cHgn8xP5793E53
hy/7Pm5NDxNxmPKNLX7GEXeHNBBQE3WYCQKSnpD47dNw2Hmr62+quqeDx/5a
WQt1TYfEw5e1Ux094ekDPX0CAEn7S2M=
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{53.5516, 
           2.3124999999999996`}, {53.5516, 14.2609}, {51.951599999999985`, 
           14.2609}, {51.951599999999985`, 13.818800000000003`}, {
           53.109399999999994`, 13.818800000000003`}, {53.109399999999994`, 
           2.75469}, {51.951599999999985`, 2.75469}, {51.951599999999985`, 
           2.3124999999999996`}, {53.5516, 2.3124999999999996`}}}]}, {
          Thickness[0.017882689556509297`]}, StripOnInput -> False]}, {
       ImageSize -> {123.02233424657535`, 35.94516164383562}, 
        ImageSize -> {55.91924283935243, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {56., 17.}, PlotRange -> {{0., 55.92}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}},
  FrameTicks->{{{{
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hgFx4/Jd8wc0sBAxQHGPwMCb1QcDLRWCl+Y
guCbGAPBZVM437YyYoXpWVOHF1na36bLqsL5mfkfWk9uQfBfFG8V/d2tB+fX
fNoQkP1Lz0HjLe8+g5OmDicOO63N/KfnsOyFh97/iQj+KRBtZ+pw/mrYG/1o
PQeJqVc4My6ZOMyYCQQ/dR0K1nTfzhDA5IPdWazrALJmljuC73OC3Xb2VgR/
g17eYkYdU4cnEeLbLz5A8GHuh/Fh/vu681bXX1WE//0uToz5l2wC54NpGUw+
LHwLQe4rMHEIvCVdk1ik4tAXXKIyXd4UzndsenR8RjWC38hytN/wOoJf99uq
4FyHGZyPHn8AEVbSiQ==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pkgIGnu8ChCfPtFB3WHLeY/DqXcMoPz/S5O
jPl32czhSeLCaybv1SD8w2YOP9++PmCprOYwYwJ/ldlqMwevE+y2s6+qQtTN
N3PIzP/QenKLKkQ9M4K/5P4+vjmPTeF8Hv/1U1IrTOD8jXp5ixl7TB3SQGCZ
ukOMguPH5DWmDr9A9j1Wd1jxwkPvP6OZw2aQO7M0HA61LQ8/pQR1z2INhx6v
VywmC80cXhdvFf3drekA898LED9bC86XXw406L42nK+vtVL4whFdhxdZ2t+m
+5o5nDjstDbzn55DCVDbaT9TOJ/LTbWUKcoEzq/9bVVwboexwxRQOHTrwvkP
QOGnoAPnb3doenQ8QtuBD+RfDhOHDSB/2mg7GIDsVUHw+4JLVKb7I/hg+/tM
IPorEHxRkEdFdOD8OYuUd/55ruOg8ZZ3n4Emgl+wpvt2hgCCDzJmhreJw59v
pQ/mCOo5HKiVtUi/YuKQEnvHjblCDxIfFqZw/pedt7r+fkXibwjInhVu5uAD
im9TXTgfFp4wfgPL0X5Dcy2Hg6D4OWQKSU8Mmg4SU69wZlwycTAyBgJhdUh8
XTR2MLPZGzSNURUeXhmg9HBFBc5/A4q/0wg+OH2kqTicAsXDPTM4Hz09AwBb
LUu7
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4g16eYsZdcwdGEBAQd0Bxg+8JV2TWKThAKKM
lpo5zFmkvPPPck2HOyD+VVMHc5u9QdMYtRzSQKDMzEGkx+sVS4mWQ8lW0d+n
35k5JIQEqS/o1Ibzj+7a0ct2QQfO11WU/5IjpufQyHK039DczOHEYae1mf/0
HEyMgSDZFM6v+21VcK7DBM5fcn8f35zHxg5/vpU+mCOI4IPdfUcHztfXWil8
wUXH4YbQJ8fzYiYOvhcnxvxj1nFwaHp0fIY3gq/2pHne2S4EH6x/s4nDiyzt
b9NjEXyw/64g+FvMfxxKydJ1kJh6hTOjyMTBB6R/sa6D1wl229muJtDw0nWY
NoG/ymw2lN+u58Djv35KqoWpQ0b+h9aTU/QczoBADIK/7IWH3v+JaPI6sPBF
8GHhCeMHgCJqk7bDCpD+j6YO7vtrZS3YteHx1cILtPiolkNK7B035hmmDh4g
eXctB423vPsMMk0dZJYDNdprQcx7Y+LwPHHhNRN9LYcvO291/T1q4rAd5F8t
LQcfkP+2mjikg+JdDcEHx8dHTTh/Oyigd2hC7DuB4KuCwvsVgi8zL07zdIAp
nA9zP4z/ZUNA9qxwM4fXxaCEowHnw9IrjA+OByVVSHwfM3WYAQr3bhWIfVFo
fKD9MD44vANNHKa0t0ZdvqMCiVcuE4dMUPhvUXXwA8VrMIIPNr/NBBLeQmpw
/kwwQPA3gdKjjDrE/xFA+0DSlerw9Ajj9weXqEy/bwzng8N1mbGDKCi+TRB8
KVA4TVCD8zeAPMKrCs1/JhB5ARVI/oozhfMjxLdfZMgzg/Nh+RuSHlUd0PM/
AN0xxiY=
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
              0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
               1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQzee/fkqqh7nDr7evD1gyqzvA+AkhQeoLOtUdCtd0
384oMMPgZ+R/aD25RQ/OT00DAjZ9ON99f62shbq+g9cJdtvZrgi+6pPmeWe1
EPy631YF5zTMHP6A7FfWdzgAFE4XMXPYYv7jUMorPQceN9VSpi5juP0wPsy9
Gm959xmcNMXgy8yL0zy9QRXOnwkCkqoOB9uWh586ZOpwBgTeqDh83Xmr668q
gn9D6JPj+W8mGPw0MFCBiMuYOQTekq5JLFJxkJh6hTPDyRwuD+PD9JsYA4Ew
gg9WVmYG58PCC+Y+GB/mfhgfPX5gfAB5x8hR
              "], {{21.8406, 
              11.768799999999999`}, {19.8172, 11.768799999999999`}, {21.8406, 
              14.707799999999999`}, {21.8406, 11.768799999999999`}}}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYC4pkgIGnuoKso/yVnmroDjP84ceE1k3xNhwjx
7RcZ8swcTIyBQFjb4UWW9rfptaZw/pcNAdmzxBH8TyD+dhOHP99KH8y5qOWw
xfzHoZQsEweP/bWyFu4Ifg1IYZSug4HWSuELLSYQcS9dhzQQuGbiYGqzN2ia
oq7DBr28xYw6pnC+6pPmeWe1zOD8Lztvdf09auYwZ5Hyzj/tenB+C6//+ilH
EXz/W9I1iZ/0oO4zczhx2Glt5j89iH/WYvKPQ/kgbUZLEfIH25aHn5pkBnHv
Kz2Iv53NHM6AwBo9B58T7Lazn5o6bAG5uwZqXzmC/wQUrv9N4PxpE/irzGab
OGx1aHp0fIeew0aQeIwJ3HywfncTuP3gcHXEzb8h9MnxvBomHxIfCD4svGB8
sL/vasL5oj1er1imIPi/3r4+YJmsCXcPjJ8Se8eNOQLBB6eXOBMHULAYF2s6
gKIhNQNhnsy8OM3TDSYQ+oKmw0mQO8+ZODwAaVyg5eAIDIYZ1aZwPthdbxF8
cHpRgcbvU02HRpaj/YbmZg7JIHfM0HTgclMtZYoyg6hjgbnHzCEhJEh9gacG
nA8O31XqcL4ROP2qQ8PfzKEBbK6awyFQfCuZOfhenBjzr1kVIv/HFGIepyrU
HFOHGaB47FZxOAXyjx2CD3bPLhM4H+JeE4dAcMJSdeADhQ+HicOFq2Fv9K3V
IOHBZwK3H5yuZHDzv4LSdyiCD06fTSYOj0Aea0Dw5Za/8ND7j+DD8jssPsHu
O63uULJV9PdpOQSfG+T+X8Zwfu1vq4JzO4wdJKZe4cxYhOCD88FnNTgfFl6w
9CEFim8BFYg+J1M4H5QsTBzN4HxY+bMJFM5zVB3QyycAYSMDUw==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQvUEvbzGjjrmDxNQrnBmL1B1g/O0OTY+O79B0WPHC
Q+9/opnD8V07etkMtB0mBJeoTK83hfPPgMAbEzj/jnRNotFUEweRHq9XLCVa
DmlgYOLwpnir6O/VmnC+/HKQwVoOB2plLdJLTBxqf1sVnNPQcYgU336RYZ+J
g6nN3qBpiroO0ybwV5n9NnFYq/qked5bXQcTYyBINnXIyP/QenKKnsOS+/v4
5jxG8GMUHD8m85jB+VxuqqVMWWYOcxYp7/zTrueg8ZZ3n8FMM4cZM4Hgp66D
XWXEClNbM4c/30ofzPmo63AL5H5TM4dUsDsRfLB6SwRfBuT+/ToOfhcnxvxL
NnOo+bQhILtKx8FAa6XwhSkIPkjbzJ1o8l/MHNz3Az2+HMEH+9dRF87XUZT/
kmOGcO+Jw05rM//pQdz50BTO/7LzVtffoyZwfjrI2cuMHXxB7nqsA+eDgs24
WBPOB8e3kqoDyFmzlps4SM2L0zwtoOJgCwqPXFM4/0niwmsm5xF8sHsszRxa
eP3XT3FVgfs3ExTeX1Qg8fvMzEEUFP9TVOHpSQ4UXvZqDujpDQDDwgz6
              
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQvUEvbzFjjplDGggsU3eA8XUU5b/kXFOD83++fX3A
UlnNwcQYCJzNHE7s2tHLNkHV4eRhp7WZfGYOGfkfWk9eUXG4IfTJ8fwxU4cZ
E/irzLpVHGwrI1aY5iL4PV6vWEwYEfxI8e0XGfaZOEhMvcKZoaTq8CRx4TWT
+SYOoiCFU1QdCtd0384oMHF4U7xV9Le3mkOMguPH5BwTh0cRQI0J6nD+RpA7
/yD4x8Hu03TYYv7jUMotE4fnWdrfpu/Vcvi0ISB7VrkpnP8CRN9F8MHqpcwg
/gzWgrjX0cxBX2ul8IUjmvDwWK/6pHmeLoKvCwqvMg0H9PAEADCKkTQ=
              "]}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}, {{
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hgFx4/Jd8wc0sBAxQHGPwMCb1QcDLRWCl+Y
guCbGAPBZVM437YyYoXpWVOHF1na36bLqsL5mfkfWk9uQfBfFG8V/d2tB+fX
fNoQkP1Lz0HjLe8+g5OmDicOO63N/KfnsOyFh97/iQj+KRBtZ+pw/mrYG/1o
PQeJqVc4My6ZOMyYCQQ/dR0K1nTfzhDA5IPdWazrALJmljuC73OC3Xb2VgR/
g17eYkYdU4cnEeLbLz5A8GHuh/Fh/vu681bXX1WE//0uToz5l2wC54NpGUw+
LHwLQe4rMHEIvCVdk1ik4tAXXKIyXd4UzndsenR8RjWC38hytN/wOoJf99uq
4FyHGZyPHn8AEVbSiQ==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pkgIGnu8ChCfPtFB3WHLeY/DqXcMoPz/S5O
jPl32czhSeLCaybv1SD8w2YOP9++PmCprOYwYwJ/ldlqMwevE+y2s6+qQtTN
N3PIzP/QenKLKkQ9M4K/5P4+vjmPTeF8Hv/1U1IrTOD8jXp5ixl7TB3SQGCZ
ukOMguPH5DWmDr9A9j1Wd1jxwkPvP6OZw2aQO7M0HA61LQ8/pQR1z2INhx6v
VywmC80cXhdvFf3drekA898LED9bC86XXw406L42nK+vtVL4whFdhxdZ2t+m
+5o5nDjstDbzn55DCVDbaT9TOJ/LTbWUKcoEzq/9bVVwboexwxRQOHTrwvkP
QOGnoAPnb3doenQ8QtuBD+RfDhOHDSB/2mg7GIDsVUHw+4JLVKb7I/hg+/tM
IPorEHxRkEdFdOD8OYuUd/55ruOg8ZZ3n4Emgl+wpvt2hgCCDzJmhreJw59v
pQ/mCOo5HKiVtUi/YuKQEnvHjblCDxIfFqZw/pedt7r+fkXibwjInhVu5uAD
im9TXTgfFp4wfgPL0X5Dcy2Hg6D4OWQKSU8Mmg4SU69wZlwycTAyBgJhdUh8
XTR2MLPZGzSNURUeXhmg9HBFBc5/A4q/0wg+OH2kqTicAsXDPTM4Hz09AwBb
LUu7
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4g16eYsZdcwdGEBAQd0Bxg+8JV2TWKThAKKM
lpo5zFmkvPPPck2HOyD+VVMHc5u9QdMYtRzSQKDMzEGkx+sVS4mWQ8lW0d+n
35k5JIQEqS/o1Ibzj+7a0ct2QQfO11WU/5IjpufQyHK039DczOHEYae1mf/0
HEyMgSDZFM6v+21VcK7DBM5fcn8f35zHxg5/vpU+mCOI4IPdfUcHztfXWil8
wUXH4YbQJ8fzYiYOvhcnxvxj1nFwaHp0fIY3gq/2pHne2S4EH6x/s4nDiyzt
b9NjEXyw/64g+FvMfxxKydJ1kJh6hTOjyMTBB6R/sa6D1wl229muJtDw0nWY
NoG/ymw2lN+u58Djv35KqoWpQ0b+h9aTU/QczoBADIK/7IWH3v+JaPI6sPBF
8GHhCeMHgCJqk7bDCpD+j6YO7vtrZS3YteHx1cILtPiolkNK7B035hmmDh4g
eXctB423vPsMMk0dZJYDNdprQcx7Y+LwPHHhNRN9LYcvO291/T1q4rAd5F8t
LQcfkP+2mjikg+JdDcEHx8dHTTh/Oyigd2hC7DuB4KuCwvsVgi8zL07zdIAp
nA9zP4z/ZUNA9qxwM4fXxaCEowHnw9IrjA+OByVVSHwfM3WYAQr3bhWIfVFo
fKD9MD44vANNHKa0t0ZdvqMCiVcuE4dMUPhvUXXwA8VrMIIPNr/NBBLeQmpw
/kwwQPA3gdKjjDrE/xFA+0DSlerw9Ajj9weXqEy/bwzng8N1mbGDKCi+TRB8
KVA4TVCD8zeAPMKrCs1/JhB5ARVI/oozhfMjxLdfZMgzg/Nh+RuSHlUd0PM/
AN0xxiY=
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
              0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
               1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQzee/fkqqh7nDr7evD1gyqzvA+AkhQeoLOtUdCtd0
384oMMPgZ+R/aD25RQ/OT00DAjZ9ON99f62shbq+g9cJdtvZrgi+6pPmeWe1
EPy631YF5zTMHP6A7FfWdzgAFE4XMXPYYv7jUMorPQceN9VSpi5juP0wPsy9
Gm959xmcNMXgy8yL0zy9QRXOnwkCkqoOB9uWh586ZOpwBgTeqDh83Xmr668q
gn9D6JPj+W8mGPw0MFCBiMuYOQTekq5JLFJxkJh6hTPDyRwuD+PD9JsYA4Ew
gg9WVmYG58PCC+Y+GB/mfhgfPX5gfAB5x8hR
              "], {{21.8406, 
              11.768799999999999`}, {19.8172, 11.768799999999999`}, {21.8406, 
              14.707799999999999`}, {21.8406, 11.768799999999999`}}}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYC4pkgIGnuoKso/yVnmroDjP84ceE1k3xNhwjx
7RcZ8swcTIyBQFjb4UWW9rfptaZw/pcNAdmzxBH8TyD+dhOHP99KH8y5qOWw
xfzHoZQsEweP/bWyFu4Ifg1IYZSug4HWSuELLSYQcS9dhzQQuGbiYGqzN2ia
oq7DBr28xYw6pnC+6pPmeWe1zOD8Lztvdf09auYwZ5Hyzj/tenB+C6//+ilH
EXz/W9I1iZ/0oO4zczhx2Glt5j89iH/WYvKPQ/kgbUZLEfIH25aHn5pkBnHv
Kz2Iv53NHM6AwBo9B58T7Lazn5o6bAG5uwZqXzmC/wQUrv9N4PxpE/irzGab
OGx1aHp0fIeew0aQeIwJ3HywfncTuP3gcHXEzb8h9MnxvBomHxIfCD4svGB8
sL/vasL5oj1er1imIPi/3r4+YJmsCXcPjJ8Se8eNOQLBB6eXOBMHULAYF2s6
gKIhNQNhnsy8OM3TDSYQ+oKmw0mQO8+ZODwAaVyg5eAIDIYZ1aZwPthdbxF8
cHpRgcbvU02HRpaj/YbmZg7JIHfM0HTgclMtZYoyg6hjgbnHzCEhJEh9gacG
nA8O31XqcL4ROP2qQ8PfzKEBbK6awyFQfCuZOfhenBjzr1kVIv/HFGIepyrU
HFOHGaB47FZxOAXyjx2CD3bPLhM4H+JeE4dAcMJSdeADhQ+HicOFq2Fv9K3V
IOHBZwK3H5yuZHDzv4LSdyiCD06fTSYOj0Aea0Dw5Za/8ND7j+DD8jssPsHu
O63uULJV9PdpOQSfG+T+X8Zwfu1vq4JzO4wdJKZe4cxYhOCD88FnNTgfFl6w
9CEFim8BFYg+J1M4H5QsTBzN4HxY+bMJFM5zVB3QyycAYSMDUw==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQvUEvbzGjjrmDxNQrnBmL1B1g/O0OTY+O79B0WPHC
Q+9/opnD8V07etkMtB0mBJeoTK83hfPPgMAbEzj/jnRNotFUEweRHq9XLCVa
DmlgYOLwpnir6O/VmnC+/HKQwVoOB2plLdJLTBxqf1sVnNPQcYgU336RYZ+J
g6nN3qBpiroO0ybwV5n9NnFYq/qked5bXQcTYyBINnXIyP/QenKKnsOS+/v4
5jxG8GMUHD8m85jB+VxuqqVMWWYOcxYp7/zTrueg8ZZ3n8FMM4cZM4Hgp66D
XWXEClNbM4c/30ofzPmo63AL5H5TM4dUsDsRfLB6SwRfBuT+/ToOfhcnxvxL
NnOo+bQhILtKx8FAa6XwhSkIPkjbzJ1o8l/MHNz3Az2+HMEH+9dRF87XUZT/
kmOGcO+Jw05rM//pQdz50BTO/7LzVtffoyZwfjrI2cuMHXxB7nqsA+eDgs24
WBPOB8e3kqoDyFmzlps4SM2L0zwtoOJgCwqPXFM4/0niwmsm5xF8sHsszRxa
eP3XT3FVgfs3ExTeX1Qg8fvMzEEUFP9TVOHpSQ4UXvZqDujpDQDDwgz6
              
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQvUEvbzFjjplDGggsU3eA8XUU5b/kXFOD83++fX3A
UlnNwcQYCJzNHE7s2tHLNkHV4eRhp7WZfGYOGfkfWk9eUXG4IfTJ8fwxU4cZ
E/irzLpVHGwrI1aY5iL4PV6vWEwYEfxI8e0XGfaZOEhMvcKZoaTq8CRx4TWT
+SYOoiCFU1QdCtd0384oMHF4U7xV9Le3mkOMguPH5BwTh0cRQI0J6nD+RpA7
/yD4x8Hu03TYYv7jUMotE4fnWdrfpu/Vcvi0ISB7VrkpnP8CRN9F8MHqpcwg
/gzWgrjX0cxBX2ul8IUjmvDwWK/6pHmeLoKvCwqvMg0H9PAEADCKkTQ=
              "]}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}}, {{{
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3rv35K6gwDh/NXw97oV2s6wPjHd+3oZTPQdlj+
wkPvf6OBw1aHpkfHLXQcireK/j5tZ+DwNEv723RbXYeEkCD1BSf1HXS1Vgpf
WKLnIAvSUK/ncOKw09rMf3oOMiD+fF04/zlI31xtON/cZm/QtIdaUH26DvW/
rQrOrdByOAMCPLoOPifYbWeLajn8efv6gOVjbYf1qk+a5/FqOTxJXHjNxF8L
zoe5H8Zn4uyST87TcJgxEwgktRwCbknXJF5Sc3gBsv+ulsMbkEe6VSHyM7Ud
ToHcE6fi4LG/VtbiuI6D1Lw4zdMCKnD3w/hgdyTrwfmmIPcf1HfYALLXV8Xh
utAnx/NuBg5mYH+pOohPvcKZMckAYi67Ojx8A0HuKdJwQA//FpDAUX2I+1Yj
+Bv08hYz7tGA88Hh46PukJH/ofXkFH2HOYuUd/5JV4O41x6mXgWiXlXP4RfI
3c0I/8D4YP0iCD7YHb+1HXwvToz5dxiqf6m2gwzIvwVqDttB6aBC22EHiI5Q
h/OTY++4Md/QgPNh7ofxIe7WgvNh8Qkz/weIf1gHbj8snMHxY6nr8AIcX4j0
BOPHg9Kfph6cDzbHWR8S3u568PAR6fF6xXJFBx5+JsZA8Fkbzgenw4NaGOEP
AC3Eaak=
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[500], -6.214608098422191], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 3]], -5.809142990314028], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[250], -5.521460917862246], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[200], -5.298317366548036], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[500, 3]], -5.115995809754082], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 7]], -4.961845129926823], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[125], -4.8283137373023015`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 9]], -4.710530701645918], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4oNty8NPORk4pIGBigOMfwYE3qg46CjKf8n5
pg/nmxgDQbEenO++v1bWIl3P4UWW9rfpsqpwfmb+h9aTWxD8F8VbRX9368H5
NZ82BGT/0nOQXf7CQy9ez+HEYae1mf/0HCTmxWme/qAL5yeEBKkv8NR1OH81
7I1+tJ7Dn2+lD+YU6jjMmAkEP3Ud1qs+aZ73VguDD3GnrsMGvbzFjDHacH5K
7B03ZgsdOF9Xa6XwBRVdhycR4tsvPkDwYe6H8WH+2+7Q9Oi4hC7c/xkgdVO0
4fx0UDCyYfJh4Qt231pth8Bb0jWJRSqQcOHWhfP9L06M+XcYwQf7u1oPzgeH
yz19OB89/gBuFs3M
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[50], -3.912023005428146], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 3]], -3.506557897319982], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[25], -3.2188758248682006`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[20], -2.995732273553991], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[50, 3]], -2.8134107167600364`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 7]], -2.659260036932778], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[25, 2]], -2.5257286443082556`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 9]], -2.407945608651872], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4v8gUG/g8ChCfPtFB3UH6XlxmqcdEPwt5j8O
pVgZODxJXHjN5L0ahK9l4PDz7esDlspqDn+/lT6YI2jg4HWC3Xb2VVUHbxDN
auCQmf+h9eQWVYcMEH1FD84X7fF6xTIFwX+epf1t+l5tOF9fa6XwhSe6Dmkg
sEzdoYXXf/0UVT2HXyD7Hqs7yIDcd0HPYTPIHVkaDgG3pGsShfQh7lms4fB5
Q0D2LHYDh9fFW0V/d2s6wPz3AsTP1oLz5Ze/8NC7rw3ng+09ouswZ5Hyzj/p
+g4nDjutzfynB/Fvli6c/wAULg3acP5xEG2n5TBlAn+VWbcunA9Wp6AD5293
aHp0PELb4QXIv3e1HDbo5S1mtNF20FeU/5Ijpg3nQ9yJ4IPtf6UN0V+B4IPD
UUQHzge7+7mOgwzIX/II/nrVJ83z3mrB+f4XJ8b8S9Z2+AOONz0HH1B8leo4
pMTecWOu0HN4CnKfrS6cvxVk7w49OH8LyF01+hB9prpwPiw8YfwGlqP9huZa
Dv6g+AnSg6QnBk2IvYU6DkbGQCCsDklX+VoOZjZ7g6YxqsLDC5JuVOD8N6Bw
OY3gg9NHmoqDASjeXAzgfPT0DABXfVNI
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[5], -1.6094379124341003`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 3]], -1.2039728043259361`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 2]], -0.9162907318741551], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[2], -0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 3]], -0.5108256237659907], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 7]], -0.3566749439387324], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 4]], -0.22314355131420976`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 9]], -0.10536051565782635`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0, 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYvGpVzgzJhk4MICAgroDjB94S7omsUjDwaHp
0fEZ3AYOcxYp7/yzXNOhheVov2G5noO5zd6gaYxaDjNmAsFOfQeRHq9XLCVa
DreB2oxCDRwSQoLUF3Rqw/lHd+3oZbugA+frKsp/yRHTczh/NeyNvrW+w4nD
Tmsz/+k5mBgDwWRdOB9M39OG88VB9kzRcvjzrfTBHEEEf4Ne3mLGOzpwvr7W
SuELLjoONZ82BGT/0nLwvTgx5h+zjoM/iE7WhvMlQP59hOCD/WGi4/AiS/vb
9FgEH0xfQfC3mP84lJKlC3HHRm0HH5D+xboOCbF33JgjtKHhpevw4+3rA5ZA
c8H8dj2HpyBzbXUdMvI/tJ6coueQmgYEbQi+xLw4zdMf0OTVYOGL4MPCE8YP
AMXXJm0HGZD+DXoO7vtrZS3YteHx1cLrv37KUS2HKe2tUZf/6Dp4gOTdtRxk
lr/w0JuvC6HttSDmLdNxeJ648JqJvpbDVlACiNBx2A7yr5aWQwrIfxY6Dulg
exF8cDh81ITzt4P07dCE2BeD4IPT1yIEn4WzSz45TxfOh7kfxt8CitcafYfX
xVtFf5/WgPNh6RXGB8ejkiokvqP0HGZM4K8y61aB2Neki8oH2g/jg8O7QBvi
zjsqkHT9UMshExT+W1Qh8VCiDeeDzb+lDQlvITU4fyYYIPibQO6SUYeYW6MN
ySeV6vD0COO/APmrG8EH05JaDqLgdIbgS4HcOUENzt+g+qR5Hq8qNP9pQ+QF
VCDpsksXzq/9bVVwboU+nA/L35D0qOqAnv8Bhe2wXQ==
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[2], 0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[3], 1.0986122886681098`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[4], 1.3862943611198906`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}, {{
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3rv35K6gwDh/NXw97oV2s6wPjHd+3oZTPQdlj+
wkPvf6OBw1aHpkfHLXQcireK/j5tZ+DwNEv723RbXYeEkCD1BSf1HXS1Vgpf
WKLnIAvSUK/ncOKw09rMf3oOMiD+fF04/zlI31xtON/cZm/QtIdaUH26DvW/
rQrOrdByOAMCPLoOPifYbWeLajn8efv6gOVjbYf1qk+a5/FqOTxJXHjNxF8L
zoe5H8Zn4uyST87TcJgxEwgktRwCbknXJF5Sc3gBsv+ulsMbkEe6VSHyM7Ud
ToHcE6fi4LG/VtbiuI6D1Lw4zdMCKnD3w/hgdyTrwfmmIPcf1HfYALLXV8Xh
utAnx/NuBg5mYH+pOohPvcKZMckAYi67Ojx8A0HuKdJwQA//FpDAUX2I+1Yj
+Bv08hYz7tGA88Hh46PukJH/ofXkFH2HOYuUd/5JV4O41x6mXgWiXlXP4RfI
3c0I/8D4YP0iCD7YHb+1HXwvToz5dxiqf6m2gwzIvwVqDttB6aBC22EHiI5Q
h/OTY++4Md/QgPNh7ofxIe7WgvNh8Qkz/weIf1gHbj8snMHxY6nr8AIcX4j0
BOPHg9Kfph6cDzbHWR8S3u568PAR6fF6xXJFBx5+JsZA8Fkbzgenw4NaGOEP
AC3Eaak=
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[500], -6.214608098422191], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 3]], -5.809142990314028], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[250], -5.521460917862246], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[200], -5.298317366548036], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[500, 3]], -5.115995809754082], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 7]], -4.961845129926823], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[125], -4.8283137373023015`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 9]], -4.710530701645918], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4oNty8NPORk4pIGBigOMfwYE3qg46CjKf8n5
pg/nmxgDQbEenO++v1bWIl3P4UWW9rfpsqpwfmb+h9aTWxD8F8VbRX9368H5
NZ82BGT/0nOQXf7CQy9ez+HEYae1mf/0HCTmxWme/qAL5yeEBKkv8NR1OH81
7I1+tJ7Dn2+lD+YU6jjMmAkEP3Ud1qs+aZ73VguDD3GnrsMGvbzFjDHacH5K
7B03ZgsdOF9Xa6XwBRVdhycR4tsvPkDwYe6H8WH+2+7Q9Oi4hC7c/xkgdVO0
4fx0UDCyYfJh4Qt231pth8Bb0jWJRSqQcOHWhfP9L06M+XcYwQf7u1oPzgeH
yz19OB89/gBuFs3M
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[50], -3.912023005428146], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 3]], -3.506557897319982], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[25], -3.2188758248682006`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[20], -2.995732273553991], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[50, 3]], -2.8134107167600364`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 7]], -2.659260036932778], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[25, 2]], -2.5257286443082556`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 9]], -2.407945608651872], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4v8gUG/g8ChCfPtFB3UH6XlxmqcdEPwt5j8O
pVgZODxJXHjN5L0ahK9l4PDz7esDlspqDn+/lT6YI2jg4HWC3Xb2VVUHbxDN
auCQmf+h9eQWVYcMEH1FD84X7fF6xTIFwX+epf1t+l5tOF9fa6XwhSe6Dmkg
sEzdoYXXf/0UVT2HXyD7Hqs7yIDcd0HPYTPIHVkaDgG3pGsShfQh7lms4fB5
Q0D2LHYDh9fFW0V/d2s6wPz3AsTP1oLz5Ze/8NC7rw3ng+09ouswZ5Hyzj/p
+g4nDjutzfynB/Fvli6c/wAULg3acP5xEG2n5TBlAn+VWbcunA9Wp6AD5293
aHp0PELb4QXIv3e1HDbo5S1mtNF20FeU/5Ijpg3nQ9yJ4IPtf6UN0V+B4IPD
UUQHzge7+7mOgwzIX/II/nrVJ83z3mrB+f4XJ8b8S9Z2+AOONz0HH1B8leo4
pMTecWOu0HN4CnKfrS6cvxVk7w49OH8LyF01+hB9prpwPiw8YfwGlqP9huZa
Dv6g+AnSg6QnBk2IvYU6DkbGQCCsDklX+VoOZjZ7g6YxqsLDC5JuVOD8N6Bw
OY3gg9NHmoqDASjeXAzgfPT0DABXfVNI
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[5], -1.6094379124341003`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 3]], -1.2039728043259361`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 2]], -0.9162907318741551], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[2], -0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 3]], -0.5108256237659907], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 7]], -0.3566749439387324], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 4]], -0.22314355131420976`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 9]], -0.10536051565782635`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0, 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYvGpVzgzJhk4MICAgroDjB94S7omsUjDwaHp
0fEZ3AYOcxYp7/yzXNOhheVov2G5noO5zd6gaYxaDjNmAsFOfQeRHq9XLCVa
DreB2oxCDRwSQoLUF3Rqw/lHd+3oZbugA+frKsp/yRHTczh/NeyNvrW+w4nD
Tmsz/+k5mBgDwWRdOB9M39OG88VB9kzRcvjzrfTBHEEEf4Ne3mLGOzpwvr7W
SuELLjoONZ82BGT/0nLwvTgx5h+zjoM/iE7WhvMlQP59hOCD/WGi4/AiS/vb
9FgEH0xfQfC3mP84lJKlC3HHRm0HH5D+xboOCbF33JgjtKHhpevw4+3rA5ZA
c8H8dj2HpyBzbXUdMvI/tJ6coueQmgYEbQi+xLw4zdMf0OTVYOGL4MPCE8YP
AMXXJm0HGZD+DXoO7vtrZS3YteHx1cLrv37KUS2HKe2tUZf/6Dp4gOTdtRxk
lr/w0JuvC6HttSDmLdNxeJ648JqJvpbDVlACiNBx2A7yr5aWQwrIfxY6Dulg
exF8cDh81ITzt4P07dCE2BeD4IPT1yIEn4WzSz45TxfOh7kfxt8CitcafYfX
xVtFf5/WgPNh6RXGB8ejkiokvqP0HGZM4K8y61aB2Neki8oH2g/jg8O7QBvi
zjsqkHT9UMshExT+W1Qh8VCiDeeDzb+lDQlvITU4fyYYIPibQO6SUYeYW6MN
ySeV6vD0COO/APmrG8EH05JaDqLgdIbgS4HcOUENzt+g+qR5Hq8qNP9pQ+QF
VCDpsksXzq/9bVVwboU+nA/L35D0qOqAnv8Bhe2wXQ==
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[2], 0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[3], 1.0986122886681098`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[4], 1.3862943611198906`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 20],
  GridLines->
   NCache[{{-6.907755278982137, -6.214608098422191, -5.809142990314028, \
-5.521460917862246, -5.298317366548036, -5.115995809754082, \
-4.961845129926823, -4.8283137373023015`, -4.710530701645918, \
-4.605170185988091, -3.912023005428146, -3.506557897319982, \
-3.2188758248682006`, -2.995732273553991, -2.8134107167600364`, \
-2.659260036932778, -2.5257286443082556`, -2.4079456086518722`, \
-2.3025850929940455`, -1.6094379124341003`, -1.2039728043259361`, \
-0.916290731874155, -0.6931471805599453, -0.5108256237659907, \
-0.35667494393873245`, -0.2231435513142097, -0.10536051565782628`, 0., 
      0.6931471805599453, 1.0986122886681098`, 1.3862943611198906`, 
      1.6094379124341003`, 1.791759469228055, 1.9459101490553132`, 
      2.0794415416798357`, 2.1972245773362196`, 2.302585092994046, 
      2.995732273553991, 3.4011973816621555`, 3.6888794541139363`, 
      3.912023005428146, 4.0943445622221, 4.248495242049359, 
      4.382026634673881, 
      Log[90], 
      Log[100]}, {-Log[100000000000000000], -Log[50000000000000000], -
      Log[25000000000000000], -Log[
        Rational[50000000000000000, 3]], -Log[12500000000000000], -
      Log[10000000000000000], -Log[5000000000000000], -
      Log[2500000000000000], -Log[
        Rational[5000000000000000, 3]], -Log[1250000000000000], -
      Log[1000000000000000], -Log[500000000000000], -Log[250000000000000], -
      Log[
        Rational[500000000000000, 3]], -Log[125000000000000], -
      Log[100000000000000], -Log[50000000000000], -Log[25000000000000], -Log[
        Rational[50000000000000, 3]], -Log[12500000000000], -
      Log[10000000000000], -Log[5000000000000], -Log[2500000000000], -Log[
        Rational[5000000000000, 3]], -Log[1250000000000], -
      Log[1000000000000], -Log[500000000000], -Log[250000000000], -Log[
        Rational[500000000000, 3]], -Log[125000000000], -Log[100000000000], -
      Log[50000000000], -Log[25000000000], -Log[
        Rational[50000000000, 3]], -Log[12500000000], -Log[10000000000], -
      Log[5000000000], -Log[2500000000], -Log[
        Rational[5000000000, 3]], -Log[1250000000], -Log[1000000000], -
      Log[500000000], -Log[250000000], -Log[
        Rational[500000000, 3]], -Log[125000000], -Log[100000000], -
      Log[50000000], -Log[25000000], -Log[
        Rational[50000000, 3]], -Log[12500000], -Log[10000000], -
      Log[5000000], -Log[2500000], -Log[
        Rational[5000000, 3]], -Log[1250000], -Log[1000000], -Log[500000], -
      Log[250000], -Log[
        Rational[500000, 3]], -Log[125000], -Log[100000], -Log[50000], -
      Log[25000], -Log[
        Rational[50000, 3]], -Log[12500], -Log[10000], -Log[5000], -
      Log[2500], -Log[
        Rational[5000, 3]], -Log[1250], -Log[1000], -Log[500], -Log[250], -Log[
        Rational[500, 3]], -Log[125], -Log[100], -Log[50], -Log[25], -Log[
        Rational[50, 3]], -Log[
        Rational[25, 2]], -Log[10], -Log[5], -Log[
        Rational[5, 2]], -Log[
        Rational[5, 3]], -Log[
        Rational[5, 4]]}}, {CompressedData["
1:eJxTTMoPSmVkYGDQA+IF//tndi2UPpC0Y4PlodsSB+7te/Kr30b8gErhxZs/
RcUOBM+ZIl1lKHpgQTnr7ONlIge4Mpnfvb0hfOC55qdKwwDhA9J1ljFTrwsd
EA3duntjttCB9dJrtl/y5j+wTEPEKo+X54Bx79vvjgc4D0x8XFzt9J39gNas
0Kq7jWwH/tcEKmi5sR7Y8U/PYqMJywHF5Xv/VDgzQ81hgur7uR8i/nl/+YMH
HxyC3u5/b/nrn5Pes/1BIo2/1kU82B9g/1Dl8OVr+xVmzTr+vf/M/hhHLsUX
P3btZ4ACqHp7bua1Va8mf7SH8L/ZQ823Z1LQ+sW9+o99eJTRuiKl//bFq63t
Ny1icICoZ3QQg7jHAep+h9nXuH8uM+V24C0ysr7cxOsA9a9Dt1HqndkJAg6K
jumdpf8EHFwaKv4atgs6COgYSp/7Lwg1R8gBAOH2src=
     "], CompressedData["
1:eJwtkFlI0wEcx6fY0siOuZln5jKcx8Y2Z3PucIdl2IuJy2SapJWUQg3DrZBC
NHGaCUpYC3ROSZk2nUPastrXtASPh1XWppkjkghcHlGmlNbD/+H39P3xPT7R
RVeyL/iQSCTl/ysxXf1Q1qzArZFrk1aBAq0urWPTI0dJXruG+liOgeVKq6xO
jmDl0LClVA5Wmb3/N0WO49XPO9OeykDz+6LKq5XhrH6ktfacDGPbG+2/0mX4
GLzVIl6S4ifTt66mRYoxM0PaVihF4DFy5WSqFOUmSY3woBTB1bdX/BrSkGFp
dDW7JVgcnD3xWi2BZuEeDjEkUJjITtKyGOWuPfa7YjG6yAc6Iu6IoPA/vz8r
RoQZXpTONCuEYbvpQX2HEE7m/aqQlVT45BsuPZKkwlDgdbvfC8Ct7znFaxRg
Kye0iJojAKs6OtNoTEGhJY7LXuXj72CFsVjHR9MCJ+xFGh8qkzG+jcxHg8tE
SVQexTOyddPemQyVP6nUK0zGEm/4c8YaD7bthB+xdh6+MXlzQzt5CM0XjSpO
J8FWoEvSfOcisz6919nFJfhxCW4caCyvGqb9OaBZKX9IHWx0L0yXq3LZBBc2
wYOFnsC2HnMFE4v7UnS07kQEXDZrJ4ISib0JxM54FNkGBC/nGDAMZ4bF7WZg
lDoS8EkbS+yIJfofQWTx6MSMNAaqiwW9IvVh3HS81a/O04l+dKJXNPrD+568
ORmFBLpHa+iLhPrdVO6u2ggiN5zIC0GM2uneoAXDoNnxcLyCiq9xa9c5WUGE
H4Xw2YukRu+6DAGI1ytvzFeRYdtipVh4fsSfL6FvOLQez4o02+vIplZtms94
HHS9fny9acrxD5JVWMU=
     "]}],
  GridLinesStyle->GrayLevel[0.97],
  ImageSize->{804.312499999998, Automatic},
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    GraphicsBox[{
      Thickness[0.007250054375407815], 
      StyleBox[{
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4juasmv+Cys6OE9oFkqrUnCA8cM5xdqN5ys4
7M2veTvzq4KD+5qjyxl2KDjwxwbcN7qOm99t47krbROCn54GBMsU4ObNBAMF
hw+L1iucnYHgnwGBHqh4BpSWUHBQ/6TycpanvEOMaoTMuT/SDge69zWZKMs6
fNn3cWv6NDGHvohuf0YBUTgfbFylAJxvW+JYe3oOP5z/ovZx9vkcBH8OSP1N
PoeQt5c/zlgoBnHHGV4HhV0L9qWuE3MwMQaCzbwOIG+kHUPwNUDu0hSH89cK
6fCl14k77Ae57zGvw45gq4j/x8Ud/J94XjIV5oPYZyYB0dcp6pCZ/6H1pIim
gwconH6IOjzP0v42/a8mxJ8yYg41nzYEZFtpOTxwjXecFSgF54Pl50jD+fdB
8h8x+SycXfLJ6xD8F8VbRX+/1nKouf/jlnE2gj8D5H9LBF+kclLJWRcpOB8c
HDqSDv9B4L4WJF4tJOD8flD4XxCE83eC/P1cAM6HhA8/3DxY+MD4MhvF5jMp
IPiQ8OLB4KfE3nFjrkDwYf7tBdn/AcEHx3cMH5wPTg+SQhj8hJAg9QWcCD44
nR7ThIQHEh8m732C3Xb2VE2o/wSh4abpwOPI5zXjJZtDFChe9khAwouHDZou
xR3sQO65wwpPbxd+H7s+L/KfPYwPCZ9fcD4k/f3A4IPdsVMUzgfrMxZ1yJma
UGjx+Sec3yJey5p57C+cPx2cvmUcYHxwunwuC+cbgKjPsg4MIOAgCs1vcg5v
2nK7jaTFHJSvPQpm+KPgIAxKFyrQfM2h6ADW7owoL8DiGQg+rDwBAI/E73g=

         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzCSwGaB8BjQ2JXpJNQeXmbRQTy02AEs+
Aok=
         "], CompressedData["
1:eJx1lH0s1VEYx6+X0LjuvT9FuObl/n7umxDClDzaVLPKHVZ30ZBkeqEtmsIq
r+WKauZ9eWtZm+Zm1ZBomaGQZr3R0qJRNLImi8j5nevcsfVs54/Pfuec53m+
3+d37I8lBMfocTgcnZWlWFm6K6urpem6gVoOti1VbTH5FKzyMop2CoR1E/uc
K+Wwt76zjjNPgf7GXNvoeC2Pn5TPFftqeX+3oW/5djk0hfgol7soKMzJOjIo
lMNk9hmV24IAgl7fDF8alcEU4h18cLG3/XW6SAYxJ1bCkQuZ+p0F235LCZey
oeW4hJmsnkQp+Cb6p70MNyX8OSDCv0zAJxzGKIX9FXzw2vk0uKhaSvJ3dey+
H9cmhWZU3zgFFTWi5kWxDNcrNsf1J8k057fAQ6/558dzZZCvVAXpKCxBMWSd
GtUo0+hlRbiecjKNbdNy8sj8kLvKGueP0vT7xBrr66rl1fpWOW3B52z/VSkU
oHwzVtDoHF+rEy7FflyyxDoYaPYPm0M5qj9Hgr+PUGCD/IqQaHQTwBWk52EJ
7i9WAJfR/RNicGeDDyU3eBc9VWLIQ/lceZDJDWooDBATfbtRvQOORP8mSP/S
5b2OkxnCW5GfczSEI/1aTQmz86EUEO5F4UTh+iwYCPkx+LPE3gznc2Vg04Vb
iX1jZjDw5tCUyzADHBRgCWNR1W89phkoRu19sMT7+Y64v3Erwmw/fGvCq/qy
89vP4PwmQogMDRZXXdPyCzQfS/Ra/kRjfZetQM2MZdzuo4n/vKOKEbdiBzwv
rTpYh2wHeBSo9q5o5hDOsEjbELfn/yx8YF6pG/nXj9XpvQOUsP4t+k3XNNj1
GYkIJ3U8Dii10XIKmrMUEaROpP8pal70Y3VSi/D9BhzcR6uGszngwfpOwy7k
r9AIDqD/MYOGd9xh8xhPLtajh4Z2VVu6R7QJbM4L/K4fyoAfOw/GcBDtFzkS
Zu87Jyb8FfkTJIFn6HwtD14h/8Ik+L5RHrjK7pkN3JGAEumVagyps2rFqRYp
OV+M5nFSy7FIn7sywuz7oScH8Sz9rayHCy7oPlqOv380BSc0X+flkGVnyPQW
8mHN+xZPwfr37h9JIhpF
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{25.4922, 8.2875}, {25.4922, 8.526560000000002}, {
         25.2656, 8.526560000000002}, {25.098399999999998`, 
         8.526560000000002}, {18.5859, 8.526560000000002}, {18.4188, 
         8.526560000000002}, {18.1922, 8.526560000000002}, {18.1922, 
         8.2875}, {18.1922, 8.04844}, {18.4188, 8.04844}, {18.5859, 
         8.04844}, {25.098399999999998`, 8.04844}, {25.2656, 8.04844}, {
         25.4922, 8.04844}, {25.4922, 8.2875}}}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4vk2OldmxTk5OE9oFkqrUnCA8cM5xdqN5ys4
rO6+ncEQ7uTgvubocoYdCg47b3X9TfVH8Heg8XUnLPhh6IbgG4OAM8K8/yBg
7+TwYdF6hbMzEPwzINCj4FAZscL0rDFUXkLBQfVJ87yzTE4OMaoRMuf+SDtE
im+/yLDP0eHLvo9b06eJOTg0PTo+Y7cDnF//26rgnAaCn835c0G6MILP479+
SqoAgv8kceE1E3YHh5C3lz/OWCgGcccbeweFXQv2pa4Tc5gxEwhe2jukgcAx
BF/jk8rLWZricP5aIR2+9Dpxh/7gEpXp7+0ddgRbRfw/Lu7gc4LddvZXe4h9
ZhIO6iD/nHJwyMz/0HpSRNPBVbWUadYNB4fnWdrfpv/VdLgpXZNodNfBoebT
hoBsKy2HClB4JDvC+WD5XgT/uKbVpNPTMfksnF3yyesQ/BfFW0V/v9ZyWAOK
z3YEHxxeDQj+/X18c4yTEPzHoPCxd4TE030tB3eQexUQfHtQ+Ac7wPng9GOG
4IPDU8QBbh4sfOD2sxztN7yO4IPDaysmPyX2jhtzBYIP82+P1ysWk4sIfglQ
2+l/CD7Y/hgHDH5CSJD6Ak4EPx0cv5oOp9H4MHlvkL1TNSH+C3OAxLulpkMB
KEAF7B2iQOlzj4SDvtZK4Qtf7Bz6Irr9GQXEIe55ZwdPb7Wg8JZA8E8cdlqb
ec8WzgeH235MPsi6mTtF4XwTcMYSdRCfeoUz4xKCDw5ffjs4H+z+LY5wPtj9
1xB8sHnXHR0YQMBBFJLfHjk6vGnL7TaSFoOkzwgnB+HKSSVnVRQg+S3aCZqv
EeUFOL9nIPiw8gQAkWUMBQ==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYCYh7/9VNSd7g4fNn3cWv6NSkHGP9NW2630W5p
hzXdtzMY5iP4PifYbWf3IvgX8+PZz0U6w/kHamUt0l0QfG+QelkE377p0fEZ
r50c2hXYVc+YSEHMP+7kIL9rwb5UPkkH8alXODNWOUHcM00czl8rpMOXHofg
t4H0i4g7zASBjU4OMaoRMuf+iEH4OxH8iogVpmcPI/jyjh+TzxxF6N+gl7eY
8QzUvjBxh0jx7RcZ/jk5BLy9/HHGQkmHB/v45hhbOcP5YPMDEfwer1csJisx
5cH+OSfgIAFyr5ezwwPXeMdZggION6VrEo1snR1axGtZM9t44fzrvLfFUs0Q
/P8gsJ/b4Q3vPoOZQc4Q99twO5RsFf19Og7Bn/KNLX5GC4IPVt/l7HADZF4Z
r4MCyL+9zg4vah9nn8/hc2BZPMmK8SzCvTmcPxekN7vA+ZWg8JqM4MPiH9W/
Lg4Huvc1mTyWdBD55Hg+basL1H5E+klJA4JlCD4sfQEAWewQ1A==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmIZKK0/YcEPQzUvh0cR4tsvJqg6wPgtvP7rp7CqOfR4
vWIx4fRyeFO8VfR3t5qDiTEQ3PaE85e/8ND7vxHBDwcawzDP0yHglnRNohAm
f8o3tvgZczwdprS3Rl22UXP4E5N79N8sT4cLV8Pe6Ecj+DMm8FeZrUbwwe5j
UIfzj+3a0cv2QQNiHouXg76i/JecaVoO4lOvcGYIeTmsV33SPO8sgj9jJhDc
RPBfgNz7GsHfYv7jUAqXtsMb3n0GM7m8HOp/WxWc09CG2MeE4N8AesPoqyec
v79W1iK9xtPB7+LEmH/JmnA+zP0w/gmQew1UHT5sCMieNR/qX2sVhzMgcAfB
h4U3jA+LDzObvUHTDiL4sPgCu8PDG4MPi7/yiBWmZ7W94fEj7/gx+cxfRHyC
w+8Kgu+iWso064AXPL7Q+U8SF14z2e8Fjz+fE+y2s/d6weMPxof5H8aHxR+M
D4s/sHnq3vD4Y1k8yYrR1BsefzA+LP5gfFj8wfiw+APHj643PH7A9qki+Mc1
rSadFkfw13TfzmCY7wWPPxgf5n4YHxZ/9/fxzTE+hIifHbe6/qb+R/Bh4Q3j
w+IDFn/o8QUAbrGEMw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4uOaVpNOt/s5zASBTmUHGH/GBP4qM25Vh5Kt
or9Ph/k5/Hz7+oClsqrDG959BjO9EHx5x4/JZ1QR/Nbl4aeMWPwcpObFaZ6e
oALn6yrKf8kRQ/DPgIGyw5ru2xkM/H4OnTaeu9IWKTuwLJ5kxSiKcM/eWlmL
dBWofJCywwa9vMWMPn4O5Ye3uc5cqwTnh3OKtRvnK8L5a4R0+NLzFBx4/ddP
Sf3gC7FvjahD7W+rgnMWCL5906PjM277wPk9Xq9YTE76OESrRsick5GA80Pe
Xv4446EknJ+aBgRuMhD3vfFxWAuyb568g88JdtvZor4O7muOLmfoUHSIEN9+
kUHP16Eb5P4mJYd2kP9NfB3+g8B+BN9lQrNQmpUynH/hatgbfWsViD1svvDw
zeH8uSB9tw+cP9dG58osPQQfbN83bwfla4+CGdYowvnV93/cMq5G8I1BIFkR
Yt8fb4fbmrJr/jsrQuKD3QfOn/KNLX6GCIKvO2HBD0MxaHjFKDrsB/lfxgfi
v02KDiElKtP/O/g4rPz2suLMAWWI/hofhwZQuK9QgaSnbQg+WP4Igg/2zz1M
Pjh+7yvD+Qwg4KDsoABKf2eh4d+nBDc/HRRuyxQdBD45nk/L9XGQ37VgX6qe
LJxvAvL/Zmk4H+yfHik4Hxw/9ZIOS1946P0v9HGoBIVft7hDwuHL2qkLfRxa
FdhVz5iIOfCA0tcNH0h63SkCSb+qvnA+OL8YIfiuqqVMswz84HxYfjsNsl9H
yQE9PwIAq7eVWA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQvbr7dgZDcIDDge59TSaPpRzEPQL+SPgHOJgYA4Ew
gv+mLbfb6Lekw/5aWYt0lwCHB67xjrMEJR0+bwjInmUMld8t7hAhvv0ig1CA
wxkQWCPqsEUvbzHjHX84X+ST4/m0uQj+3X18c4yr/CHmFYrD+SKVk0rOukih
8p/IOMyYCQQr/R3+g4C8osNcG50rs475O6z89rLijIKSw1vefQYzf0HNP6Ps
8J0tfoaPYoBDw2+rgnMrVCD+sUfwQcbNLETwrx/NNWmoDnAAed94sxKc323j
uSutCZPf7fWKxaQywOE0yDodJUj4VATA3YMevgBxU6fW
          "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQHZN79N+m+wEO6p9UXs7ilHGA8VPTgMBNxsFVtZRp
1p0Ahy/7Pm5NL5Nx+A8C1xH8/Hj2c5IXEfz9tbIW6RcCHGbMBAJLGYfvbPEz
fM4GOIS8vfxxRqO0g43OlVnPDgY49EV0+zNukHDwlxPL8t0c4HAGBNaIQsyf
jODLO35MPlOL4C+eZMXoWxPgUHP/xy3j12JwPgMIPBCH80HWz/wp4fCWd5/B
zLoAiLn1kg7CnxzPp7UGOMSoRsici5F22PDw5dRNU6Dy/+UcgktUpv/fEOCw
N7/m7UxRZYfHIrInn24PcHjgGu846yOCr6so/yVHTAXOf1W8VfR3torD1aO5
Jg3rAxyeJC68ZrJeBWLuYgT/84aA7FndCD7MPR8WrVc4ewNqfjPUPxOUHa6D
zKsOcGDh7JJP1lNxmLDgh+GztACHn29fH7BUVnUQ9wj4I2GP4McfvqydetEf
zi8BOuu0mL9DOig+lynC+bD4gfHXCunwpdeJO+y51fU3Nd8fEn47RRx2gPjX
EXxwfIgGwPlbW2oubLYMcAAZn3ZMDOIe/wCH12253UbREg6qT5rnnQ0LcNAA
pa9OUQfOnwvSN1eh6Z+I4IPT2woEf0337QyG3QEOrQrsqmemiDqsB8XXCWh6
8BGHxNcVKP+NBDz9uq85upzhhrQDevoGANGYa+U=
          "]}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzEOMzQDlM6CxB8ocYtgAY+YCmw==
         
         "], CompressedData["
1:eJxdlGtIVEEUx9cMzQ/ZQ/fl7pJ375qEIuRukqvBMctMCp1rlIWiGbtWJL0k
DDUtCymzRHtsS9mmgYWmkVhmsBYhWLn2sBIysMwEEymlh5JlOzN372AH5sPv
3jlnzvmfM8Nl7xUs3jKZzMu9NrvXHPdKU957KasVIHTCMGL304KHLVa3JWjh
rGNy+XCNAN+d4605h7SQg7/bGb/pzDWVVDOeN+XIaakS4MPazDg7Ev3PCLBp
rHfcdlQDv3wybRuKxP0XlFBWv+VpZJYA3dga5TT+asahQ6U1LjPjUrT+SkmE
AJew3Wcs4PhxSomN2A6qoBKfHyWe/1ENfTjfGDHe6SAaP0mAJe0OpyVCR/fv
FqB/ma5xJp6T+ObPkfxuh17irva2Cp+FBpp/igBTY6MPo/kQeNwbZlErGBM9
X6HZ/5sQnIxd326t5aGuyuy10YHga21zsGseD1vx/hoEx+cnN5+zGMAP63mE
+afmGS7OpDMOM1c9K17DOCO38+8dI4Kh7dfempoNtB9LEWzxU5QZB3jqr0JU
H28eBpz+l43+CN7jeqs5iQsGJt8ZCxiT/Ts42r9FSNKHxFcwJrpqGRc13c0u
1iGIryxdbE3iaP16BAsyUgYi+zja7wgEhreDqbINPGhGB6OCYhGU/Dbv67kh
1r+NMdFrD2PifwBBYkeRbuU6xjJslbzEHn1Jv3eL+QTpIWAi7rnVgmje6RzM
YEtGUJFWnuxVqYPbH0fO3wEEgYer8lzX1fDg3ak/lhgEVmIqaCjv3ylz692W
ak6bCVVIXIj1G5VLTPIBueRP5zcQQnA+CYw953vYUz+Zby85zTMLSfNP6stG
9D79lEN50pe5pl0IHpU7j5nqlLA307dHnYsgobGzXmZTQWz4a/twkVjPkBaU
iSnTqouiHnYOmnG9NgS3Fof75zg5yE+7scLVgOj8f9PT/nSJ89LCw6dA3ZPP
/Uz/GBz/B+vPYewfIMzuVyRjkt8q8b0Y5yV24Tqn9RITXa5y0Hq88EWLTry/
3Toaz18AG9YjWkPvt68AJjyvAUH0PngLcCLYN6Q7Ty2xRw8Pk/P3K2h/NIKk
P6kXGJN7UMbY816S/Do08P97+g+3/WtT
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQHSG+/SLDpGAH9U8qL2dxyjjA+KlpQOAm4zBhwQ/D
Z33BDl/2fdyaXibjkA4S70Lwrx7NNWloRvA5fi5I39wU7PDANd5xViBUf12w
Q8jbyx9nNEo7rOm+ncGQHeygAbJPU9whJvfov03ewQ5nQGCNKMR8IwS/2+sV
i4kmgt8c6Dm3QQ5q/kUEPwhkvqM4nF95/8ct424Jh1iQ+erBDm/acruNfks6
SL9+ZCZlAPVvprTD1paaC5tTgyH2qik5MIBARrCD+5qjyxkilBx+sMXP8MkN
dtiTX/N25lEE32VCs1CalTKcf+Fq2Bt9axWIOWHBDj/fvj5gqazq8GL7eubn
Bgg+2H2vguD8+/v45hifC3JQvvYomGGNIpxfDXJ/NYJvDALJig7fQfZdDHK4
rSm75r+zIiS8ryH4teu2JdXfRfC9q5v1fe4FQcIvRtFB+JPj+bSHQQ7dNp67
0jYpQsLnc5DDHZD6zcoQdQLBDg2/rQrOrVBxeMu7z2CmHoJfAzLfFMEH+8cJ
6r/FCH44p1i78X1lOB8crg7KDppWk07XW0DDu0wJHt//QeC9IiS9iEHjO0ce
zm9RYFc9EyIPCc8/QdD4lHJYPMmK0fdHECS+LKTg/mkFqS+RhPPdQPIzJOB8
cPopFHPYfavrbyp3sMNMENgpAk8fMD7Y/WUIPix/mIDiY7O0A3r+AQD1d4Cr

          "], {{78.1859, 12.7563}, {78.1859, 12.934399999999997`}, {
          78.04219999999998, 13.149999999999999`}, {77.77969999999999, 
          13.149999999999999`}, {77.5047, 13.149999999999999`}, {
          77.19380000000001, 12.887500000000001`}, {77.19380000000001, 
          12.5766}, {77.19380000000001, 12.2781}, {77.44529999999999, 
          12.182799999999999`}, {77.58909999999999, 12.182799999999999`}, {
          77.91090000000001, 12.182799999999999`}, {78.1859, 
          12.492199999999999`}, {78.1859, 12.7563}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4tjco/82pYc4qH9SeTmLU8YBxk9NAwI3GQc3
1VKmWSkhDl/2fdyaXibjwAACCQh+QTz7OclIBP9AraxFekSIw4yZQGAp4/CN
LX6GT2iIQ8jbyx9nNEo7fNkQkD3LHareTMJBwfFj8hnLEIczILBG1MHEGAik
Efwlk6wYfVkw+a0K7KpnTMThfLC7HiD4D1zjHWcJSqDxJR1AzprJCfVvppSD
0CfH82mlIQ76ivJfcqZpOTzYxzfHuCzEgYWzSz55nRYkPMpDIO66jOD735Ku
SfyE4D9PXHjNRF/b4S3vPoOZebj5WlaTTte7hDjIzIvTPC2g7XDtaK5Jg3mI
wxbzH4dSuLQh/tAJcThx2Glt5j8tB6/qZn0fuRCHlNg7bsw/tByeiMiefMod
4vCieKvo79daDm9A5rOFOLTw+q+f8hTBB6uvQPBrPgED3grqPz4EHxz+ogg+
OJxtMPk/3r4+YMmM4KeD0scxTTh/veqT5nlrEXxzm71B0xZqOoSUqEz/bxHi
YAwGmhD7bwVD4mOjFMQ/14Mdau7/uGWsLQUx91owJH5OSsL5YJoNwQenp4Vi
Dhw/F6Rv/hQMidedIg5bW2oubJYMgfMnLPhh+MwIwQfHl3OIQxrY/aKQ8A4I
cQgCmecoDnFvTIhDGyh9XZGA5wf3NUeXM9yQdkDPLwAAV2bp
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4gkLfhg+iwp1UP+k8nIWp4wDjJ+aBgRuMg6V
EStMz4aHOnzZ93FrepmMg4kxEAQj+IsmWTH6+iD4nzYEZM/yDnWYMRMILGUc
NK0mna73CHUIeXv544xGaQe1J83zzlpB1ZtJOISUqEz/rxPqcAYE1og6gKxN
40Pwrx3NNWn4HoLBb1VgVz1jIg7nM4DAAwT/gWu84yxBCTS+JMScPyEQ/2ZK
ObiqljLNygh10FeU/5IzTctB6JPj+bTMUAcWzi755HVakPDICoX4+zKC739L
uibxE4L/PHHhNRN9bQcFx4/JZxJx82Nzj/7bZB7qIDMvTvO0gLYD588F6Zu1
Qh22mP84lMKlDbFHPtThxGGntZn/tBxq121LqhcMdUiJvePG/EPLQcwj4I/E
/xCHF8VbRX+/1oKY/zPEoYXXf/2Upwg+WH0Fgl8DihgrLQcRkP8YQ+F8cPhz
IPjgcDTA5P94+/qAJTOCnw6Kp2OacP56VWDErkXwzW32Bk1bqOnQtjz8lBEw
fo3BQBNi/1lofGyUcpAA+ec00H33f9wy1pZyACWbmSeh8XNSEs4H28eG4IPT
00IxBxudK7OePQ2BiO8UcXixfT3zc55QOP/IZe1USTUEHxxfZqGQdHZMFBLe
zqEOQSDzHMUh7g0IdWgDpa8rEvD84L7m6HKGG9IO6PkFABSVZ3g=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQLfTJ8XxaZZjDge59TSaPpRxq1m1Lqi8NczAxBgJh
BP9NW2630W9JB7UnzfPOZoU5PHCNd5wlKOkQIb79IkMUVH63uMOBWlmLdIsw
hzMgsEYUwhdB8Avi2c9Jfg2F868ezTVpeBwKMa9QHM4XqZxUctZFCpX/RAbi
rt+hDv9BQF7RYWtLzYXNnGEOK7+9rDijoOQQm3v03yZlqH1nlCF89zCHht9W
BedWqED8k4rgM4DADATfRufKrGcLwxxA1hhvVoLzu208d6U1YfI/bQjInjU/
zOE0yDodJQdVUPjMQ7gHPXwBWPSsuQ==
          "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQfeSydqokW7iD+ieVl7M4ZRxg/NQ0IHCTcVjTfTuD
gTnc4cu+j1vTy2QcQMJp/8Lg/GtHc00aviP4qk+a5539FuYwYyYQWMo4xOYe
/bfpc5hDyNvLH2c0SjssmWTF6PsizKEvotufcYOEw9aWmgubb4Y5nAGBNaIQ
83ch+G3Lw08ZLUHwOX4uSN+8KMyh5v6PW8avxeB8BhB4IA7ng6yf+VPCIaRE
Zfp/oP7/IFAv6VARscL07OowhxjVCJlzMdIOEh4BfyR2Q+X/yznsvNX1N/V6
mMPe/Jq3M0WVHbyqm/V97oU5PHCNd5z1EcHXVZT/kiOmAue/Kt4q+jtbxcFG
58qsZ1fDHJ4kLrxmsl4F4p9TCH6E+PaLDJsQfJh7Pixar3D2BtT8VVD/TFCG
mLcwzIGFs0s+WU/F4Qdb/Ayf3jCHn29fH7BUVnWoWbctqT4VwRcD+YcfwVdw
/Jh8ZmOoQzrIHcsU4XxY/MD4a4V0+NLrxCHxfy8UEn47RSB8oTA4HxwfNgi+
zOtHZlIJYRB/HhODuKc0zOF1W263UbSEQ4/XKxaT2jAHDVD66hR1KIhnPye5
EE3/DgQfnN7OI/ginxzPpz0Mc2hVYFc9M0UU4r/30PTgI+6wCxRfv6H8NxLw
9Ou+5uhyhhvSDujpGwDBmVwy
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmIZKN2xPPyU0Y5wB7nlLzz09ms4wPg1nzYEZFtpObzh
3Wcwc1m4w/PEhddM9LUdGECgA8FXcPyYfKYQwQ+QE8vyTQ53qP9tVXBuhRac
nxASpL6AE8H3uzgx5l+yJkJ/lva36Xc1HM6AQAeCL/LJ8XzaXAR/562uv6nL
wx2SY++4MUdoYvBlXj8yk1oR7rBe9UnzPF1Nhxfb1zM/B/KZObvkk/kQfJh/
YXyw+zIRfLD/q9Qg5pWEO4j2eL1iuaLiAKJMcsMdprS3Rl2eg+BLzYvTPD0B
wT912GltZh2CDw63BBWHgnj2c5JA/z6KEN9+0UEFYl8Jgl8RscL0bDWCD4uP
Fl7/9VNY1RzQ46t23bakes8IDD4s/h6LyJ58ah4Bj59vbPEzfCQRfHGPgD8S
zAi+m2op06wviPiD8WHxB+PD4g+uHxo/hy9rp0pKIficPxekb9ZD8F1B+i0i
4PGFzhcCxbdlBDz+7u/jm2NsFQGPPxgf5l8YHxZ/MD4s/sDmsUbA468p0HNu
wz9E/MH4sPiD8WHxB+PD4s+zulnfhykCHj9g+9gQ/HxQ/PIi+LD4gMUfenwB
AE/tc7o=
         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

         "], CompressedData["
1:eJxdlXtQVFUcxxdtCGdKaWN3YVkedx8xTZTjoynEqd8OIVk6iJjROYdkiIfT
JNhEhrplG4tEgG2U8ZqKJENrRYcQN2YCml7oAENGhoKt0tLELEyRjsqkQ/fc
s/ecWX8z94/P3Ht+j+/v9ztXyi/dXLhYo9GEyc8r8rNIfias4c6DAQJJ/1qn
m5eYQOXCItnWmaC2oURb8ReBq71zJ4t3meC16ftWRPgFuwJZ3viLgh9/+Pme
9RMELqVvszdnBc+PEdgy+8tcozMWrt4aLZ/+kcCBnJrMsBMG6BrY1fvJFwQG
qXl0zH+t4MTx+TdedAn2H275PrGcQBO1rwVvpv7tBs4L1PZFw6U9UR0ZTgLF
tJ5wY6i/WiPYVkR4TPUEGqi/8yaQv768p4vAMW3y0uLHJM5Hr02XD7aaOQ/0
eOvCI62wQ1vRf6aJwPxsoD/FYgP5bVTHNsFWGi9ZcGadLMhiAiO/bp1Znmpl
/vwYqteu7yk6a4abR+fObpzE0PlQSVuYyQqm5Ret4adxqP93BSv9evq290lB
f4cssMkbXxmIwfD3oeOJQxEW2LL0wc6PDBhcd2ce/6DQCqfk11k3ED+/1idn
eE7wETmd/H7By3JSugY6EJyw+Ss+Hgqeb0XwTaljtmnKwvpZj3i85Cr9+eEq
BBP3x3kW3pc47/XduLBqr+BV1F6QwEEFeQfBOP0+TWL+3YKVPn4o+Cc5nLEB
QZq7Qlv0lAR9Zz5N725BsCx3k2/lbxJ4TKggtR2BhhpY4I6tsgAnEbz535qd
w0esbF5HBY8NX8/+Y0qwMo8zCJ7sez3u0QzBij+3hbNarzJf/mA+RjP4R8zj
878jNm9EgkY6Z6cR1NH5d8exfvcgiNpdXzb0WQy0pndfudWFoEixaJCzOdzi
QeDNXpOzkKTn7KD6BXScWX06fp7tRxTvn8pqfJXV+pX9CdMBbX/JBcT3S6lv
ArH9vqaDt+15UyOTCL6t6X1rdZsBEuT2eP9EsM7zQ7umMRp2bn9v1nE9WI/f
BHmR8sBEYqZHs8Tq1WK2X70SbHik2p5nw2y//jGDgyZkx2xevrIAHX/nM5jr
X0b9l2LeH+V8HQ7tl0ewkl83ZvfRnIXzEO3HTTPnDJr/mOBXv+tOb8o1s/jH
ML8PZuTrrrINs/tlIYHzzP4dNSvHE5h+zZj3d0O+LIArGP+eaLhr0QNVeidm
+j5nYPvvCJ6P1XNW+6tySH9dOLS/bsH7DqbVvNQueDXdqy+D8X/WQRK97zox
7Kb+awysDh/m+3jqinxBX8ZgOTeZrfFI7P5cQkL1ziWhejsEx1H99hOut8qq
3iore/y5BE/I5YxuD/4/9PEsn2cJm9OUWKZXFmF13GuEnIJUX+ZGApWJd9oG
y2I4q/OnshL/ZT3Tq4BwPZT5qhasxB8RrP7/lDz6YuH2/+P/lTNUOA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          121.44799999999998`, 8.585939999999999}, {121.44799999999998`, 
          9.72031}, {120.70799999999997`, 10.568799999999998`}, {
          119.61999999999999`, 10.568799999999998`}, {118.04399999999998`, 
          10.568799999999998`}, {116.49099999999999`, 8.848440000000002}, {
          116.49099999999999`, 7.164059999999999}, {116.49099999999999`, 
          6.02813}, {117.23099999999998`, 5.1812499999999995`}, {
          118.31899999999996`, 5.1812499999999995`}, {119.90799999999997`, 
          5.1812499999999995`}, {121.44799999999998`, 6.90156}, {
          121.44799999999998`, 8.585939999999999}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQvfXz3ysVmnEO7muOLmfgUHKA8Y1BQFjR4YjChqIM
yTgH9U8qL2dxyjrYm8bt8vwT6/AfBOSlHBa4bvv8906sQ839H7eMX4s51Iis
c3+4KdbhDAisEXVoeR24Q24qgv8FaPzLPAR/y4myffODYh2+7Pu4NX2aOJzf
H9Htz/hBCs4PeHv54wxFWYf1RRkT36bEOqz89rLiDIOiw13/3ul5VbEQ9xor
QcydE+uwxfzHoRQuFYcQPt1Nc4/HOjT8tio4t0IFYv8zBF/l9s+6LJ44OB/m
/zuasmv+b1Z2QA8fAM3Pm0U=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7f6wSmTd/XgH9U8qL2dxyjjA+KlpQOAm4/A9+PHS
2XfiHb7s+7g1vUzG4T8IXEfweZi028UuIvgrPl7yTboQ7zBjJhBYyjhEpFjf
9z8b7xDy9vLHGY3SDgE75FpfH4x36Ivo9mfcIOEgevPc9+DN8Q5nQGCNqEP5
SzVDjikI/tPfKz9eqkXw7U3jdnnWxDvU3P9xy/i1GJzPAAIPxOH8B67xjrME
JdD4khB3NUL9mynl4GPe6ZjwNt5BX1H+S840LYcJb2vsTd/FO7Bwdsknr9OC
hMf7eAcTYyC4jOD735KuSfyE4D9PXHjNRF/bwea+f+/0Z8TztwODI/AA1H4x
bQeRdUAT98Q7yMyL0zwtoO1QkjHxbc36eIct5j8OpXBpQ8JnSbzDicNOazP/
aTm0HDi10HVavENK7B035h9aDkDT84Sa4x1eFG8V/f1aCx5+Lbz+66c8RfDB
6isQ/JpPGwKyrbQcpjh35zxvRvDB7u1D8DP2lEyW2ILgry8COhDI//H29QFL
ZgQ/HZR+jmnC+eY2e4OmLdSEx7c0yH8Fmg5bTpTtm78p3uEUyD9xmnD7wfE5
QdnhTSAwwVRD40NPxeHL3ysVL9PiHX6C7FNWdTgO1C5lj+AnCERYbnkRB+ez
r5GJSumOg7hnmSKcD0ufMP5aIR2+9DpxSHxuj3MASc/cKeKwHxi8214j+M9B
4SUaD+fXgBKYZbxDGti/YhD3+Mc7vG7L7TaKlnDgBzrnRFi8gwYovXWKOiyZ
fURhQxWa/okIfm0WMIBXIPixuzx5mHbHO7QqsKuemSIK8d8JaH7wEXdY4Lrt
898rUP4bCXj+dV9zdDnDDWkH9PwNAALW05I=
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQHbvLk4cpON7hQPe+JpPHUg7Hy/bNl/KPdzAxBgJh
BP9NW2630W9JB4XbP+uyXOIdHrjGO84SlHS4o8LWONUYKr9b3MGlO+f5b8F4
hzMgsEbUYU/JZAmWd3Fwvmzr68Ad5xD8FiBXbm8cxLxCcThfpHJSyVkXKVT+
ExmIvitxDv9BQF7RQfTmue/Bj+McVn57WXFGQckhIsX6vv9fqPlnlB0eVIms
c1eMd2j4bVVwboUKxD/2CP6MmUBQiOC/AVrXWh3vAPK+8WYlOL/bxnNXWhMm
//3yY97mlfEOp0HW6Sg5rPh4yTepIh7uHvTwBQDU2q/C
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQfURhQ1HGzAQH9U8qL2dlSjnA+A9c4x1nbZRycEx4
ekFpeoJDf0S3P+MHKYeZIDAVwZ8N0jAFwf94yTdJAMg/0L2vyeSxlEOBLdf1
xRMSHNoV2FXPlEg5RPcf+qpRkeAgUjmp5GyKmMNikILgBIczILBG1CEyxfq+
vyuCX5wx8W2NPoIPNl8lwaENZN4VcTg/RjVC5lyMNJwP9g+nDJz/pi2328ha
1iFfqPnAKc0EB2GQ/SoKDiZxuzx57BB8A441MlEeCH7JZAmWsKQEh5XfXlac
MVBwSBaIsNxSkuAQzinWbjxfweGrRkz/oYkJDitA8gGK8PAwBoHNSnD+fVB4
KirD+SycXfLJeioON859D37cmuDw8+3rA5bKqhDzcxB89sapzt0uCH4HKEK4
EhzWCunwpd9TgvNh/oPxv+z7uDXdTALiPsUESLztFIGbB+OzgvgVCD5Kejgp
6YCePgB/kfJv
          "], {{132.28099999999998`, 9.565629999999997}, {
          132.28099999999998`, 8.31094}, {130.369, 8.31094}, {
          129.86699999999996`, 8.31094}, {129.36599999999996`, 8.31094}, {
          129.87999999999997`, 10.151600000000002`}, {131.01399999999998`, 
          10.329700000000003`}, {131.39700000000002`, 10.329700000000003`}, {
          131.922, 10.329700000000003`}, {132.28099999999998`, 
          10.020299999999999`}, {132.28099999999998`, 9.565629999999997}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4gJbruuLGRId1D+pvJzFKeMA46emAYGbjMOJ
sn3zpf4nOHzZ93FrepmMwxkQ+IPgX/ZNEoj4ieAvdN32+e+PBIcZM4HAUsbh
Z13WnpLvCQ4hby9/nNEo7fA9+PHS2R+g6s0kHJjD+HQ3vUyAmLtG1CEdZO8t
BD/7+e+VH89h8lsV2FXPmIjD+Qwg8ADBf+Aa7zhLUAKNL+kActbMiwkQ/2ZK
ORRnTHxbw57ooK8o/yVnmpbDVOfunOdAPgtnl3zyOi1IeHAkOpgYA8FlBN//
lnRN4icE/3niwmsm+toO2XtKJkuw4OZfXwzU8T7BQWZenOZpAW0H1kagjS8S
HLaY/ziUwqXt0OGY8PTCowSHE4ed1mb+03Lg19009/3tBIeU2DtuzD+0HKbn
CTUfuJTg8KJ4q+jv11oQ8y8kOLTw+q+f8hTBB6uvQPBrPm0IyLaC+u8ygn/g
FDDGriP4IG8av8bk/3j7+oAlM4IPjqdjmnD+etUnzfPWIvjmNnuDpi3UdIhO
sb7vD4xfsLixpsONc8AUsBMaHxulHG6DEsgOoH33f9wy1pZy+A8C26Hxc1IS
zgfbx4bgg9PTQjGH+VL6d1WOJUDidaeIA9B3v1feRPC5QQH+DMHXAQbn8ncJ
Dmlg94tC0tWXBIcgkHmO4g5A2WPevxMc2kDp64oEPD+4rzm6nOGGtAN6fgEA
DHiJog==
         "]]}, {
        Thickness[0.007250054375407815]}, StripOnInput -> False]}, {
     ImageSize -> {255.17089165628892`, 30.22661320049813}, 
      ImageSize -> {137.9302117061021, 16.338709838107096`}, BaselinePosition -> 
      Scaled[0.32439307852814453`], ImageSize -> {138., 17.}, 
      PlotRange -> {{0., 137.93}, {0., 16.34}}, AspectRatio -> Automatic}], 
    TraditionalForm],
  PlotRange->
   NCache[{{-Log[1000], -0.5108256237659907}, {-11.618285980628055`, -Log[
        Rational[
        25, 3]]}}, {{-6.907755278982137, -0.5108256237659907}, \
{-11.618285980628055`, -2.120263536200091}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.911894988025226*^9, {3.911895023136643*^9, 3.9118950619137278`*^9}, {
   3.911994515859727*^9, 3.911994549370474*^9}, {3.9119945856781397`*^9, 
   3.9119946408067837`*^9}, 3.911994675436039*^9, 3.9119947554155817`*^9, 
   3.911995799503421*^9, 3.911995835848386*^9, 3.911995916637875*^9, {
   3.9119959603897963`*^9, 3.91199599699965*^9}, {3.9119960311597633`*^9, 
   3.911996057168756*^9}, {3.912136039102478*^9, 3.912136052018387*^9}, {
   3.912136114271779*^9, 3.91213616712534*^9}, {3.912136199603403*^9, 
   3.91213621115666*^9}, {3.91213636538945*^9, 3.912136432721839*^9}, 
   3.912136541576065*^9, 3.9121365917620077`*^9, {3.912136643161343*^9, 
   3.912136654511565*^9}, {3.912136710107953*^9, 3.912136742586974*^9}, {
   3.912136807225046*^9, 3.912136812805645*^9}, {3.9121368617127323`*^9, 
   3.912136867738887*^9}, 3.91213694423357*^9, {3.912136975261281*^9, 
   3.9121370066974907`*^9}},
 CellLabel->
  "Out[4596]=",ExpressionUUID->"b203a69f-fda0-44b9-b15a-d5c195bd58d2"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJw8m3c8lu37x+29ufd9XqKtlApFKe29JDNEpKUUyYr2TqUIpShKUZKGEtfx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     "], {{{}, {}, {}, {}, {}, {}, 
       {RGBColor[
         NCache[
          Rational[5, 9], 0.5555555555555556], 1, 
         NCache[
          Rational[5, 9], 0.5555555555555556]], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl2UMMIFgSANBp27Zt27Zt27Zt27Zt27Ztc6b3dfbw8vNT50opQcN2FdsG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          "]]]}, {}, {}, {}}, {{}, {}, {}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[LineBox[CompressedData["
1:eJwl12O3GIYSBdAb27Zt27Zt27Zt27Zt27bdxk7bvJ31Puw18wfOIFHjDpXb
BwoICHgZJCDgTw2MNiAowQhOCEISitCEISzhCE8EIhKJyEQhKtGITgxiEovY
xCEu8YhPAhKSiMQkISnJSE4KUpKK1KQhLelITwYykonMZCEr2chODnKSi9zk
IS/5yE8BClKIwhShKMUoTglKUorSlKEs5ShPBSpSicpUoSrVqE4NalKL2tSh
LvWoTwMa0ojGNKEpzWhOC1rSita0oS3taE8HOtKJznShK93oTg960ove9KEv
/ejPAAYyiMEMYSjDGM4IRjKK0YxhLOMYzwQmMonJTGEq05jODGYyi9nMYS7z
mM8CFrKIxSxhKctYzgpWsorVrGEt61jPBjayic1sYSvb2M4OdrKL3exhL/vY
zwEOcojDHOEoxzjOCU5yitOc4SznOM8FLnKJy1zhKte4zg1ucovb3OEu97jP
Ax7yiMc84SnPeM4LXvKK17zhL/7mLe94zwc+8onPfOEr3/jOD37yi3/4l//4
zZ/wByIwQQhKMIITgpCEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYhLPOKT
gIQkIjFJSEoykpOClKQiNWlISzrSk4GMZCIzWchKNrKTg5zkIjd5yEs+8lOA
ghSiMEUoSjGKU4KSlKI0ZShLOcpTgYpUojJVqEo1qlODmtSiNnWoSz3q04CG
NKIxTWhKM5rTgpa0ojVtaEs7/gzvDnSkE53pQle60Z0e9KQXvelDX/rRnwEM
ZBCDGcJQhjGcEYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBazmcNc5jGfBSxk
EYtZwlKWsZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172sZ8DHOQQ
hznCUY5xnBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5xnwc85BGP
ecJTnvGcF7zkFa95w1/8zVve8Z4PfOQTn/nCV77xnR/85Bf/8C//8Zs/iz8Q
gQlCUIIRnBCEJBShCUNYwhGeCEQkEpGJQlSiEZ0YxCQWsYlDXOIRnwQkJBGJ
SUJSkpGcFKQkFalJQ1rSkZ4MZCQTmclCVrKRnRzkJBe5yUNe8pGfAhSkEIUp
QlGKUZwSlKQUpSlDWcpRngpUpBKVqUJVqlGdGtSkFrWpQ13qUZ8GNKQRjWlC
U5rRnBa0pBWtaUNb2tGeDnSkE53pQle60Z0e9KQXvelDX/rRnwEMZBCDGcJQ
hjGcEYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBazmcNc5jGfBSxkEYtZwlKW
sZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172sZ8DHOQQhznCUY5x
nBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5xnwc85BGPecJTnvGc
F7zkFa95w1/8zVve8Z4PfOQTn/nCV77xnR/85Bf/8C//8Zs/R38gAhOEoAQj
OCEISShCE4awhCM8EYhIJCIThahEIzoxiEksYhOHuMQjPglISCISk4SkJCM5
KUhJKlKThrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIQpThKIUozgl
KEkpSlOGspSjPBWoSCUqU4WqVKM6NahJLWpTh7rUoz4NaEgjGtOEpjSjOS1o
SSta04a2tKM9HehIJzrTha50ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4IxjJ
KEYzhrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkq
VrOGtaxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4ySlO
c4aznOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5L4L8/z//
H/1t8H0=
          "]],
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[LineBox[CompressedData["
1:eJwN09OCGAYAALBbbdu2bdu2bdu2bdu2bWy1bdtdHvIJSdiofaV2/wQEBDwL
HBDwnBe85BWvecNb3vGeD3zkE5/5wle+8Z0f/OQXv/nDXwKCBAT8QyACE4Sg
BCM4IQhJKEIThrCEIzwRiEgkIhOFqEQjOjGISSxiE4e4xCM+CUhIIhKThKQk
IzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkIz8FKEghClOEohSj
OCUoSSlKU4aylKM8FahIJSpThapUozo1qEktalOHutSjPg1oSCMa04SmNKM5
LWhJK1rThra0oz0d6EgnOtOFrnSjOz3oSS9604e+9KM/AxjIIAYzhKEMYzgj
GMkoRjOGsYxjPBOYyCQmM4WpTGM6M5jJLGYzh7nMYz4LWMgiFrOEpSxjOStY
ySpWs4a1rGM9G9jIJjazha1sYzs72MkudrOHvexjPwc4yCEOc4SjHOM4JzjJ
KU5zhrOc4zwXuMi//MclLnOFq1zjOje4yS1uc4e73OM+D3jIIx7zhKc84zkv
eMkrXvOGt7zjPR/4yCc+84WvfOM7P/jJL37zh78EBPWfQAQmCEEJRnBCEJJQ
hCYMYQlHeCIQkUhEJgpRiUZ0YhCTWMQmDnGJR3wSkJBEJCYJSUlGclKQklSk
Jg1pSUd6MpCRTGQmC1nJRnZykJNc5CYPeclHfgpQkEIUpghFKUZxSlCSUpSm
DGUpR3kqUJFKVKYKValGdWpQk1rUpg51qUd9GtCQRjSmCU1pRnNa0JJWtKYN
bWlHezrQkU50pgtd6UZ3etCTXvSmD33pR38GMJBBDGYIQxnGcEYwklGMZgxj
Gcd4JjCRSUxmClOZxnRmMJNZzGYOc5nHfBawkEUsZglLWcZyVrCSVaxmDWtZ
x3o2sJFNbGYLW9nGdnawk13sZg972cd+DnCQQxzmCEc5xnFOcJJTnOYMZznH
eS5wkX/5j0tc5gpXucZ1bnCTW9zmDne5x30e8JBHPOYJT3nGc17wkle85g1v
ecd7PvCRT3zmC1/5xnd+8JNf/OYPfwkI5j+BCEwQghKM4IQgJKEITRjCEo7w
RCAikYhMFKISjejEICaxiE0c4hKP+CQgIYlITBKSkozkpCAlqUhNGtKSjvRk
ICOZyEwWspKN7OQgJ7nITR7yko/8FKAghShMEYpSjOKUoCSlKE0ZylKO8lSg
IpWoTBWqUo3q1KAmtahNHepSj/o0oCGNaEwTmtKM5rSgJa1oTRva0o72dKAj
nehMF7rSje70oCe96E0f+tKP/gxgIIMYzBCGMozhjGAkoxjNGMYyjvFMYCKT
mMwUpjKN6cxgJrOYzRzmMo/5LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vY
zBa2so3t7GAnu9jNHvayj/0c4CCHOMwRjnKM45zgJKc4zRnOco7zXOAi//If
l7jMFa5yjevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf
+MwXvvKN7/zgJ7/4zR/+EhDcfwIRmCAEJRjBCUFIQhGaMIQlHOGJQEQiEZko
RCUa0YlBTGIRmzjEJR7xSUBCEpGYJCQlGclJQUpSkZo0pCUd6clARjKRmSxk
JRvZyUFOcpGbPOQlH/kpQEEKUZgiFKUYxSlBSUpRmjKUpRzlqUBFKlGZKlSl
GtWpQU1qUZs61KUe9WlAQxrRmCY0pRnNaUFLWtGaNrSlHe3pQEc60ZkudKUb
3elBT3rRmz70pR/9GcBABjGYIQxlGMMZwUhGMZoxjGUc45nARCYxmSlMZRrT
mcFMZjGbOcxlHvNZwEIWsZglLGUZy1nBSlaxmjWsZR3r2cBGNrGZLWxlG9vZ
wU52sZs97GUf+znAQQ5xmCMc5RjHOcFJTnGaM5zlHOe5wP8nqQEN
          "]],
         FontFamily->"Times New Roman"]}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, {}, {}, {}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], PointSize[
        0.0055000000000000005`], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Times New Roman"]}, {}, {}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJztkvlL03EcxpfmpmnmnOa277fIo0vRahNylk0LdGp02MpMtLIkQs0jTEti
ZJqYmUfgUXQwsbKVK9eJx+eJpblollnmkRTSvHCJ1yqT2Yr6pf8g8IeHh9dP
7zcPL+eYxLBYMwaDEW7Kr3Zj31mtL6Iwue+pjSKbhkt8WVF9Cx8+BlezkQwa
+pTN8VmfebDYEHRKmGli7Vqt1JkHSVvVsbR0GkJ1i92TQC6GDffM8o7QON19
NbN3sxM8OEPNNlIabeNJE9Y7FiJulUvBeRGN+Ot6iSbAERPB4UvXrDLdO+T5
3KLEARpLLGnxpOGhC9t1ScVBPvNWbqsrjeSuwfKZDnv4pTCP17FpVN8OVF5Z
ZI8wncBLZEdjcVtXSFAuG6+iQgw9TBrkZpFWs9sOPZ+YDP9pCl/eyEtt9ixA
Xb86+v4Yhd5YscfA2HzUNsdc5A5SYN00Vl4esYZd2oqumnYKtqcWlJiHzINi
29et2XUUjn6UHnzEtsJ+YXlts5xCh99FQVwnC9YtfWpv024RFufzjmxiIj1b
9l0so/DAv9wjyt0Cw6ooRUUshQbeLUqdZQ5F7MrQaQEFydwOed6rOZBVZR5M
sKTgYH3uZJiOgcLgWtmcET629wwUj65kQMCZuvalh49Q2+q1P/yNpEgZ0imq
48Pq978/iJ9E5bW+mI+CxDHjtYgpMl4h0wTk8sFp0lopSidJtrjbSefGR39l
8dv3rHFylr6rTx3iISHhjGd38ihJLtM6doKHG8tkVW5BevL6iW38t1QeenPU
SS/2DhKh9MRo5zoe2BUXunUPdSQyK7KNtueBI8jIHz7bS7ZItNHhn7h4e3jC
pv7RRzITnrG6ppqL5YMsn6T0d4Ru/PZy9AAX8nbvx+4OrSS10Hdxw0YujL/3
UBPVtmdNSksuVIYPja2+SpLjK02danfCiGjKuNGrT+y480HtvTizP2wQC/P1
XwPwnfz19V+e9XfW3//B35/XCsmj
     "], {{
       {RGBColor[0.9012345679012346, 0.9012345679012346, 0.9012345679012346], 
        Opacity[0.5], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{43, 44, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
          15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
          32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 
          42}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.012833333333333334`], Thickness[0.002], Dashing[Large], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43}]}}, 
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], PointSize[
       0.012833333333333334`], Thickness[0.002], Dashing[Large]}, {
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.012833333333333334`], Thickness[0.002], Dashing[Large]}, {}}, {
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.012833333333333334`], Thickness[0.002], Dashing[
        Large]}, {}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJzt1P1TDAgYB/DdbZVVm21f223bN+mEq7brXVF5jY7aS+iorhfCWVxDXXdS
StbSpivp3ahQ6HRJXafsV2ETmojI3PZyutCh9GJVJ9fN8Mv9BzfTM/PMM9+Z
56dnnvmIQ3fKIkgEAiF3sv+d2t0T9OpEMyTYpDgd6ZZAVzEtODLWDFY9hyK3
tUngUJhZVCU1wxLzshRKjQTNRz263/TxUHhkS/nh4xJERvcJPi/m4abi9L2N
30nQzY2naUJ4SOl490LsJ8HXtSzSN+Y86Cmu6b+2luBh0PmhsXYuFoIqoVIl
kHuvlTqmczEqpTqR+sQwsP8g3+3Dxcbw672ON8VIaMsIMaRwETQvg1BaLMZ4
zFzZ6RumsEh4ZipPFCMj7EFqV5wpkv1EBxqDxbi7Yfygm6Mpyn4grQ1aIIbG
eY7hujcchKUKjhdxxQiZdX/FT+c4CL3lX3htRIQnN7a4zt/CQT7xVF1Xqwj+
ke/n3ZzFAelYRcCPFSK8kp3dStSyQcgu9ShTiZDs7nfWLZMNb6V1tuRbEQhd
vVltMjYO1sdWeq4UIbvpWJuJERsXxE78fksR7C67Mr+8wcLWkcroq3oi3DnZ
46eIY8E2PVBoBiEilKrUBicW8nw79uyNFaJzvkXCpmEmHq8ZO2fgJEQMp/lq
VhkTJTERJ2b3C2C38uiKPWFMVLV500+fEeC2vWNyOZ8JmcxB2RQkQLiwq+Gv
hwwcs3Qc7TYVYIKiJH6WyoAqp5AhuGeO6AvCIaxiQD7YuuhUqjmIUWrleX0G
IlsGPDd6m8Oq8HpBbTkdSX0zVngN8/FsF/nSwT10aOJ2ueTX8OFmQ25Os6Qj
PkCzr3sbHzqRSBemM0H1FUHJVjc+5OT13tOzTfCkKyqM1WmGJN8RTquVCYY/
xBLG5WaYGFRSdvTS0Ckzck2fa4YTWvvlJSdpsI3S8218yoO0sSPp6XoaHNoO
1dkV8NBUoagX0GmgNPQ7TgvgQeMaQajMnIkowciyZBoP5+5vaHHWnwnNguD0
obtcvPYrqmsuMMZ+scDRIY8LDvkRxcDYGL02b7lpAVwEJop0eWeoGCn11Hby
uFidO4fIazCC3C4iSZltiqWXbA1PdBqi4/0ft6iTf9Qd154scjXEW/sHrxN/
52AwTCcd3z8Dlx85D708yoH7QEFoTy8F0s3BtL3OHEgdmpaahkzm8FaFzzAb
FrEjc3zap2Ms/u1vib+wEbDGu7h+1XRoD7wJZGxn47BFvtDlqgEaerd57rNg
o3Z0IOeirQHKjbsrc7Us9DcvYVsW6YNo87ipJZMFcXFWWh5LH4k5LcYWviz4
f//SiKGYhqYMH78mCgvJqz0Uh8fICP255gCrnomxS7W5XpvJSFqfUVwRw8R2
rsvF8Xt6UNNDx8TWTHTEXa6vdNfD83iX0qgeBmj+lIXzykm4v0zaVp3PwGKr
TTWnJCRoMiTmEQEMVKna7wSqiNBW6c3OpjJQ0kouVxkQsbz6iu+DRjr47zpC
3VUExO5Max86QscXKa90nhhVv3jO3uD8Kw3is3V/xyweUqsG82/bzzdGdFfX
gIfslTrK5s8Q4uTd+13GJryse9V+lU+z3rNmQJSTo9Gl3lEbRa7rifhKH4SP
Vb+D7xWuJH/aXxQzOvByH2VC/cmz/+Yp36Z8m/Jtyrf/u2//ANWSqyo=
     "], {{
       {RGBColor[0.9012345679012346, 0.9012345679012346, 0.9012345679012346], 
        Opacity[0.5], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{77, 78, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
          15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
          32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
          49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
          66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 
          76}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
        0.002], Dashing[Large], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77}]}}, 
      {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
       0.002], Dashing[Large]}, {
       {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
        0.002], Dashing[Large]}, {}}, {
       {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], Thickness[
        0.002], Dashing[Large]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1Ws01HkYwPExaMidMWaYGUslxHG/VKzCURKVlLChkKyoRWKTLbGxWFmX
Cg0KLYZyT9HvsTZSHWY11Aq51JJLLrnl1l7O2f/vnH2/77z4ned8znl+b543
X5Xjpx19yCQS6cNf7+8pf6jqYZm/KtD+meQd/5qZLp4zr8eGWp3ZW3tDlAh/
DnCt0DHBtuaiRtlFRcJxIxv5s3XYreo/vH31HTbVd2LmoSX2kXwn4WxhbM5g
rXzUEwbhQRVlNZ94bA3PaOPdDtiBnPc2W2SwK7odnCX5dMILipW+U+nY5i6M
ML4L9uVrkbE1TOwnHYPXM94oEJag2hZeuIXt6Fha6+mDff2q3FMrdeye1rAu
tVEaYVWJ3hHRUmxfO6ulsTPY3LifxXgG2NPNEsyKOXnCJuuCtdJrsc9bvzIL
j8BuiDK3/8oCm9Jw66gFGdv+MyVQ9TGVcLJ5QKRwLBUEp4U8U43Z0Hm+/cfh
PVS4FDxJHjJkA/OBSfYzCbx/bCHrbilPjnCBMRmSU7BHQ3x5IYexdSue9zkz
sEOn9Ka2dcsSfqhzTYCdjU0KXJYROI5twz2m+nYjdvxIk37zkAxhnrqWVVER
trxv8sHEAGzX/DmvM7rYOYNuIQc/ShN+p9IQbVyNremplsYIxz7Nic9f3o59
srbfH61IEZ4x4ibEXMaOLA8tsRPFFtHZ2SqTJEk4pVhs4iVVEn4p/7as3ogN
LPVOKU6GBHH/O3k5ut5fYOur+B/QLBAHDlVlJc+ADfU3jYImt4jj+yiSUqrL
xAi3pz+tiDDBdpNL41vWryc8lOQxK2KFfUZck9b2RJTwcuyMcZoDdowwcnbj
ixCWjooLU3EVgYjQ5t0Jf/nG6sEbQ28oYLiN2ueqzYZN59kPSnwo4PwqIDVY
hw335oe7gkfXEf+3hVQsbf0G+/HkBSZpXpjwvoDd5k0R2F3vZd0TyNheJ3oi
HWOFYKuJeUaVLhs+DNzJpksKwfiK5zkNDTaEeQRBb4ogPPOgNEpvZoNgt1l/
HkMQzIZypkrYbEg4QiH7Z5Nh9F4mtVmODfSO31T1NpGhRqlZj0Nhw+0DWVbz
RQKwtL7KJGCOBdqtJ7zrdQXgRo+hVmg/C+7v0Yu5XE2CF+28+qQWFlg2L+Xb
mpEgeq+OaS6XBRlXEhKVoz+jq4XKuWPxLOBeVGkrTlpFsvHt0zonWNAYXi1t
mrmCSqUTozu3s6AjyM7x14JlRHZNLbGTYMG4f1/K/vIl1LbZHd3/nQmfvc92
dNcvIlO6daDxbSbQ3Ncr+LV8QvTEMWGuLxO0nbOPzPIXkKH1XPJNDSZY7DfM
uNQ3j2xXO70Mh5XgsG3La4mxOZS5SNfclacEfpburIz5WaS5te5tx1EluLj9
o7ua4Cy6f84j21tBCX4yjM0pl5xB+en15FieIhRqswa+VPyIZEwooqtXFKFO
rXzDs03TaOWQzymVnYrQrrzLx1lvConSZlrInxgwQu8uGDSbRFWzzZH7yhjw
acMA783VD+hYR6ZBlh8D1GjiTgt3xlAJv9LCSZUBdiLGL6XRCHKtjJ3J6aJD
+KKHq0bnMCqoyCW5pNCBMxbXs3P8D3ROr83vkT0dnvdWeLoKvUM2d5fbN4jQ
YYrXMxikNIgOn6oc8WhUAOVGim+8fj+KeZq17HJBAa587cXfldKL5n2l6jVN
FWDAoaYrrKELNQzLnTKaoMEOA7H+wolO1FQcLlV3mwZxCh5DXawX6Ht9rT0y
TjRonvd5rXC9FV1asggfEKCBB0gMh880obSTbsO0YnnQlvV/X5P7CHFebxxM
s5eHApuzwguVpSjqXqrG8jgVuImNaROPUhCf2zkhWYT9376u9Xatt2u9Xevt
Wm/XervW2/+vt38CkcAZuw==
     "], {{
       {RGBColor[1, 0.6666666666666666, 
         NCache[
          Rational[1, 3], 0.3333333333333333]], Opacity[0.4], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{119, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
          16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
          33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
          50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 
          114, 115, 116, 117, 118}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
        0.004], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
         16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
         33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
         50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
         67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
         84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
         101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114,
          115, 116, 117, 118, 119}]}}, 
      {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
       0.004]}, {
       {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
        0.004]}, {}}, {
       {RGBColor[1, 0.5, 0], PointSize[0.009166666666666668], Thickness[
        0.004]}, {}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJzt1f031dkewPET4jSc8XDO93y/eiKmKKIjNArfewvlelZJojiuYVzJU6EY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     "], {{
       {RGBColor[
         NCache[
          Rational[1, 3], 0.3333333333333333], 1, 1], Opacity[0.5], EdgeForm[
        None], GraphicsGroupBox[
         PolygonBox[{{113, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
          16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
          33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
          50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
          112}}]]}, {}, {}, {}}, {{}, {}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.009166666666666668], Thickness[0.003], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113}]}}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 
        NCache[
         Rational[2, 3], 0.6666666666666666]], PointSize[
       0.009166666666666668], Thickness[0.003]}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.009166666666666668], Thickness[0.003]}, {}}, {
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 
         NCache[
          Rational[2, 3], 0.6666666666666666]], PointSize[
        0.009166666666666668], Thickness[
        0.003]}, {}}}], {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
       0.005], LineBox[CompressedData["
1:eJwUl3dcju8XxyuF9rNnJc9+NJSIQpGIom1LGSUtZTU1hJKZL6FtFBoqIlJ8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        "]]}}, 
     {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
      0.005]}, {
      {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
       0.005]}, {}}, {
      {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
       0.005]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
       0.005], LineBox[CompressedData["
1:eJwUl3dcj98bxisZ0fjsmeqzURGRlRKhtJNR0lBkk5YGDURpyEhkpChNWUlD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        "]]}}, 
     {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
      0.005]}, {
      {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
       0.005]}, {}}, {
      {RGBColor[0., 0., 0.], PointSize[0.009166666666666668], Thickness[
       0.005]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[0.004], 
       LineBox[CompressedData["
1:eJwtlPs/E/ofxzfMhrOLMbdhubQOOW6dFPqesXLvdBx9famkE3GknZa7DhE5
Suc4ksiJ6cQJh3NqZFSH7+eti8qinJxCiY1y6DCbzWVmO30vP7wez3/g+XzZ
xHDD4rQwGAzn/f7DV7reFQU/0uH5me2PP8hmwDek5iopiw54OzoOk8qA2RGM
+dBbC8Cmyv4iRTIg4rH6iDrQAiZ/9/db02fApuLZJV8wh4KbNSOLD62hPDQh
NZBiDs2MB+PMMGsIeCD0dvjaDHKPxqQUYa2hdCIli71kClzGqzWXVit4/e9J
Zck2U9jCNi639baCQL740/YaE9gr77LZ9tgS7JMGhldoJpC9ROCwMyzhqVvt
gefHaHBjKbeap6LD1ubrVqInxqC+4TtVWk6Hm2rnrS0fG0NWAIMlpdHhSe3D
VwHnjUAm9OiyLrUA4VZiduUcFZ6KBPkeJAs4KhZfTIygQsB01JmPys0hxpXp
reEbgv/yNBuvZw59NvbfrzcyBJlr2vp1xWbAH5w/HJtBAZkzr7/awAzEydkY
RhMZJjMdG24dN4UZxt3GCQ4J6M9+s9wiNYHUSZfAk+5ECKSPcYwiTYAbHRBL
XDEAQjc6qO6nQazUTZ16Wx8soMRZ7EaDcVJle99xPejoZ9Z/WGwMAmlZlMUn
BFDx6qIVciOwu39MqwKDh7jCU24NoUZQ0SfP7OnGgU/QiGlYDRUeXTptv5yv
AxWOiSQxgQqjjukjyE8bzpp18p12GQItXPBbyxEt8MgorH3xlgKLRbdq7+O1
oOgbPrP2OgXGkt+h3EYs5EjKgr/PokBHQYRn+qdYOOnf/kY/mALXDC7e3rmI
gRBd/zgfSwoMN05nxPdiIFniPNWPp0BKszertRYDOisXVP9cJcOIlefOA2EY
KP/AdQf2AhlM29bnGuMwsLbJXN88mgz40fXd7mkaNBDWZMcjkWEL8wDvBF2D
DNwbZPQxElDS2p+nv1GjrOkxh13PSGB2zyv70l41us9zqH7SQIJLFq6jIYNr
iJUtGjROIkHm+Pi8T9gaEhCjcjRYEjRr6gs8BlXI367VqkNMhD+yN04qeCpE
YUTu+HWICDHh44mSPSoUFErVS+gmwp0i94ebJlZRlEp3taeSCEFu6uNPuavI
dWi0Lu44EZ6JXpVWaJSI5WUt4HKIsDYrFO89r0Qnw0/VZyYS4Uo4m6fYoETH
Qn5h+p4hQt2Xkht37JRIXNC63+cy8f+9rCAF02/VVosErWabJ6z2raB7NkH/
sCkmgXxRcf/w8jJqjb1KLBGSwemHD9mEymWES7n52e2zFHjwcA/mtecykryc
oTIrDQH3Wj9vYHQJhfXY0qdlVEj/y22h99QSyh/akd/SbgSiEldy28Yl1Dz3
SRytyQjilHxFxh+LKA0dyt34uRFc7pw11M5bRA5sF0WqoRFIPJVqtvMiUp2w
m3Qoo8JnXD6XOapA2OH2wR+8qNBprTDjFSvQF99huVnthrC8RKy5yFKgXXoX
Sr9975dHSH8OfkGOBn+Ot+ropkB+Wjx+rEGOSimaoGQyBcjQ6GsYLUeH+gsj
F+zIMIOvniqlyRH12rf8zy1IYB7pGRHev4CumJyNOUIiwhHh5tOhZxbQjQxr
0elDBmDT0KXK3L6A6hd3K2dK33fTTbhzTyNDFOq+4vTf9aB2rXW/Y5cMhUbv
+wkUBBjUJRUGt8jQ1YpguqmMACJKT++PWTJUHT4xMl5MgJN3Y5MY3jJUv00l
+WkOD5lC7LqaVSniHPyXtKYOD21iBxytS4o08uBOjT0eKp1af87OlaKjz9qm
loZ0IXFr7Ls+thTxEzI/iuHoQqyu1jIWL0Um5y9XNFvogpAjCKQ+nkcWfpyv
KMa64GiCeMul8+huVRk7pQ4HYcZ5ymuR8+hA2dd1+VwcSMVVXuc2z6MkJvmX
phAcCFoeXXFZN49w2QNzsU446ChC9jNPJejFr3mCj6d04GbDBbw8RoKuejno
n+rXAYNaXk/y4hwi1AaafZehA7uTzno32swhrxzK9pdWOqAdsaFk561ZtJuQ
96dekzZk/LeXWXTOqapqZ8v7n4giuMykvkOHbRPD9l/XgoP6dqnzOW/RrsyE
mVhrDPjFRG5+fVqEEppfBtpor6Im1mhht+0w4u7uOvckV4GEZr42XyX2o/qK
F4lKyRxy/nKwN9FMgKxMhtv+9BSj3j0csaqqldXYfUn7ke8DdKL0zpvGDX2s
AU18l+hQH8vdMyOQljfEMrXzqIgXTrL42tZfxG8Rsehjgu3SOinrf36+ZXVa
in0K6CusvwEBoHjG
        "]]}}, 
     {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[
      0.004]}, {
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[
       0.004]}, {}}, {
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[
       0.004]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[0.004], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt0/k/FIgfx/HBjHHNGOO+V2iiQ5Qk30z07UHRfmVpYnNE8c1ZyPFtcpUc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        "]]}}, 
     {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[0.004], 
      Dashing[{Small, Small}]}, {
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[0.004], 
       Dashing[{Small, Small}]}, {}}, {
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], Thickness[0.004], 
       Dashing[{Small, Small}]}, {}}}, {{}, {}}}},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -11.618285980628055`},
  BaseStyle->{FontFamily -> "Times New Roman"},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.01699524133242692], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQfQYE5ig7VNz/ccuYW84Bxnee0CyU5qXosPLby4oz
C6D0ByWHGTOBoFLWwX3N0eUMGsoO5Ye3uc7UVYLoO6Ps8GHReoWzN5QcJKZe
4cw4pIrKf6QG52fmf2g9KaLpwB8bcN/ouoLDicNOazP/aTlsD7aK+M8uBefn
TE0otCj+bo/Ob2E52m/4XdPBrsSx9vQdVgd0ftDbyx9nOIrD1aPzTYxBQBTi
jwppBxj/NMgbaxThfFh4tCqwq54pkXRADy8A8xSW3w==
               "], {{
               7.846879999999999, 11.4531}, {7.846879999999999, 
               10.617199999999997`}, {7.37969, 9.756250000000001}, {
               5.982810000000001, 9.756250000000001}, {4.20156, 
               9.756250000000001}, {4.20156, 12.982800000000005`}, {
               6.364059999999999, 12.982800000000005`}, {7.595310000000001, 
               12.982800000000005`}, {7.846879999999999, 
               12.051599999999999`}, {7.846879999999999, 11.4531}}, {{
               8.181249999999999, 7.534379999999999}, {8.181249999999999, 
               6.781249999999999}, {7.774999999999999, 5.81406}, {
               6.3999999999999995`, 5.81406}, {4.20156, 5.81406}, {4.20156, 
               9.362499999999997}, {6.579689999999999, 9.362499999999997}, {
               7.978129999999999, 9.362499999999997}, {8.181249999999999, 
               8.071879999999998}, {8.181249999999999, 7.534379999999999}}}], 
             
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {{{16.9328, 7.917189999999998}, {16.9328, 9.52969}, {
               15.8328, 10.712499999999999`}, {13.957799999999999`, 
               10.712499999999999`}, {12.0094, 10.712499999999999`}, {
               10.970300000000002`, 9.47031}, {10.970300000000002`, 
               7.917189999999998}, {10.970300000000002`, 6.351559999999999}, {
               12.0703, 5.22813}, {13.945300000000001`, 5.22813}, {
               15.893799999999999`, 5.22813}, {16.9328, 6.41094}, {16.9328, 
               7.917189999999998}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQLbv8hYfefz2HThvPXWlCCg4w/tkzQKAjA+eHvL38
ccZCMYct5j8OpbzShvOfJi68ZnJeA4M/YyYQWMrA+TDzYfxuEN9IEc6/oym7
5n+yksOvt68PWDprOjCAgIOyQ0JIkPqCk5oOmfkfWk+aqDhMaW+NunxHy+En
SN1iFQf/ixNj/j3WhvMfRIhvv+igC+eD1cvoOZQf3uY686+yg77WSuELLVD/
BinD/ZeeBgRlSnC++5qjyxksFB3QwwcAK/2NgA==
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI1IGYC4htCnxzPp5k5CMQG3DcqV3aA8Z8kLrxmsl7F
ISX2jhvzCVOHmk8bArKjVB1uSdckGpki+CbGQOBsAudPn8BfZXbb2OGOpuya
/5uVHQrXdN/O2GDsAFJmvFnJ4UWW9rfpazH5MP3JIPt2GDokhASpL9BE8CWm
XuHMUFJx8D7Bbju71AjOV3/SPO9sFyYfbL+xMpwf9PbyxxmO4nDz0PlgfxiL
Opw+7LQ285+hQ9X9H7eMvUUdltzfxzfnsRGcr/GWd5+BpTGcv/yFh97/iQj+
TBDoNIHzweZeNoGbD+PD7Aebd9IYg9+qwK565os8nH8b5J/DChD33TN2kJoX
p3l6gorDgVpZi3QXUzgfbL+kqcMGVaDHfVUc/C5OjPnHbOqwN7/m7cynynA+
LL5hfOVrj4IZapQg9mWaQsJPWMnBBxTeWxH8FSD/MprB+bD0AtOPnp4AW+3/
Yg==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQvUEvbzFjj41Dzf0ft4xPSznA+CFvL3+c0SjtECG+
/SJDHIIPlvdB8FWfNM87K4XgJ8TecWOWsHGIUY2QORcj7eBzgt12NquNwxoh
Hb70fVIO33fe6vq71drhYPe+JpPF4hDz3lhB9C8Uc1B/y7vPIBLBf56l/W36
XAs4H2zfLAuHL/s+bk0Xk4XzD4DMOyzvYGIMAjZw/oyZQFCJ4MP8h853ntAs
lFalAOd323juSjNSdLgu9MnxfJmNw9kzQPBHyYHHTbWU6ZW1wyaQOhkViPmZ
1g4vQO6UVXUIB4XXPisHkPIzOaoQmgfB7w8uUZmubwHnOzQ9Oj5D2xxuPozf
qsCueuaLPJwPDi9nSYh70iwcND6pvJz1UsRhf62sRbqJFZwvPvUKZwaTDZwP
88+bttxuo9+SDujxDQA3kunr
               "], {{27.448399999999992`, 8.2875}, {
               24.604699999999998`, 8.2875}, {24.6281, 8.776560000000002}, {
               24.6406, 9.242189999999999}, {24.8906, 9.67344}, {25.1188, 
               10.0547}, {25.535899999999998`, 10.318799999999998`}, {
               26.049999999999997`, 10.318799999999998`}, {
               27.328099999999992`, 10.318799999999998`}, {27.4359, 
               8.884379999999998}, {27.448399999999992`, 8.2875}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4vbl4aeMnjg6mBiDgKgDjB/09vLHGY7iDsEl
KtP/VyD48210rswqc3BY+e1lxZkGBYf/IKDu6LBWSIcvfZ2yQ+1vq4JzFo4O
5Ye3uc78qwxR7+bowMLZJZ+sp+LgfYLddvZRTL4PiDZVhetPCAlSX6Cp6rC/
VtYinQfBV3/SPO/sKQc4/7im1aTT8x3g+mF8mPksiydZMe5F4991cDixa0cv
mwCCvze/5u3Mp8oOzFD+Hihf+JPj+bSrDnD/iU+9wplxycGh08ZzV9oiqLyv
g4PzhGahNC9Fhw16eYsZc+zh9sUoOH5MfoPJh7n3y85bXX+X2sP98xXEv2oH
54PjpRnB/7IhIHuWOoIPdk+TLZx/BgR0bOHmw/gw+8H2sdrB+WDzH9s7qH9S
eTnLUx6iL9QOGt8SDhLz4jRPG9g5fNn3cWv6NHGHqRP4q8yk7eDp4XmW9rfp
srYYfFh64nBTLWWysnOouv/jlrG3qMOBNmACm4Tgg9UJ28P54PjPsIfrh/Fh
5pdsFf19Wg/BP3HYaW3mOztI/NQh+G0K7Kpnrog7HIfyW6F8mDw4XN6IO/he
nBjzj9neQX7Xgn2pfhIOqqD0JeUAUb9F1mHKN7b4GUcc4PaB02MLJh/mXnB+
WeEA989nUHzxO8L54PiyQvAtrh3NNclA8BMOX9ZO3Yngo+dPADx5g2A=
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
               39.33279999999999, 5.300000000000001}, {39.33279999999999, 
               5.81406}, {38.59219999999999, 5.81406}, {38.59219999999999, 
               10.6766}, {36.5609, 10.581299999999999`}, {36.5609, 10.0672}, {
               37.267199999999995`, 10.0672}, {37.349999999999994`, 
               10.0672}, {37.349999999999994`, 9.60156}, {37.349999999999994`,
                5.81406}, {36.525, 5.81406}, {36.525, 5.300000000000001}, {
               36.800000000000004`, 5.32344}, {37.62499999999999, 5.32344}, {
               37.94689999999999, 5.32344}, {38.2828, 5.32344}, {
               39.046899999999994`, 5.32344}, {39.33279999999999, 
               5.300000000000001}}, {{38.73590000000001, 12.5641}, {
               38.73590000000001, 13.054699999999997`}, {38.329699999999995`, 
               13.424999999999997`}, {37.87659999999999, 
               13.424999999999997`}, {37.3859, 13.424999999999997`}, {
               37.00309999999999, 13.0313}, {37.00309999999999, 12.5641}, {
               37.00309999999999, 12.075}, {37.4094, 11.704700000000003`}, {
               37.8641, 11.704700000000003`}, {38.35309999999999, 
               11.704700000000003`}, {38.73590000000001, 12.0984}, {
               38.73590000000001, 12.5641}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4ieJC6+Z5Ls7mBiDgKgDjB/09vLHGY7iDgqO
H5PPsGLyZ4LAS0U4n4WzSz5ZT8VhTfftDIbjbg41nzYEZEepOpRsFf19Wg7B
d1UtZZq1wRXOv5gfz34u0NXB9+LEmH/NKhDzZF0dZoDM36nkcKBW1iJdBpOP
ol/SxSEhJEh9gSaCLzH1CmeGkgrEvgoEP4fz54L0Zkz+HU3ZNf+NleF8mH9h
5qHzYeHFsniSFaOti0PV/R+3jL1FIeKrEfwI8e0XGa4h+HW/rQrOMbjC+Tz+
66ekFiD4Dk2Pjs+Y7Ao3H8aH2b/shYfef01Mvvuao8sZdijA+SrXHgUz+ChD
wmuJq4PUvDjN0xNUHHQnLPhhyOYG54Pjxw7BB8dfvJtD+eFtrjP/KsP5p88A
gY4SnA+zX+ST4/m0r64YfJj7weEv4Qb3H9i+NgQfnI42Ivhg995B8Dfo5S1m
9HGH89HTKwD/gypn
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {{{53.5328, 7.917189999999998}, {53.5328, 9.52969}, {
               52.432799999999986`, 10.712499999999999`}, {50.55779999999999, 
               10.712499999999999`}, {48.609399999999994`, 
               10.712499999999999`}, {47.5703, 9.47031}, {47.5703, 
               7.917189999999998}, {47.5703, 6.351559999999999}, {
               48.67029999999999, 5.22813}, {50.54529999999999, 5.22813}, {
               52.49379999999999, 5.22813}, {53.5328, 6.41094}, {53.5328, 
               7.917189999999998}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQPeUbW/wMHi+HThvPXWlCCg4w/tkzQKAjA+eHvL38
ccZCMYedt7r+prp7wvluqqVMsxo8MPgzZgKBpQycDzMfxu8G8Y0U4fw7mrJr
/icrOXifYLedPdfDgQEEHJQdHicuvGay38MhM/9D60kTFYeNenmLGVk8HX6+
fX3AcrGKg7zjx+Qzrgg+y+JJVoxzEfwNIPVXPB3KD29znflX2SFCfPtFhnee
EPcEKcP9l54GBGVKcL77mqPLGSwUHdDDBwBNaH9r
               "]}]}, {
             FaceForm[
              RGBColor[0.75, 0., 0.25, 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {94.14709240348692, 26.141935740971356`}, 
           ImageSize -> {58.841932752179325`, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {59., 17.}, 
           PlotRange -> {{0., 58.839999999999996`}, {0., 16.34}}, AspectRatio -> 
           Automatic}], StripOnInput -> False], BoxRotation -> 
        0.5235987755982988], TraditionalForm]], 
     NCache[{-
       Log[500], -8.617013526698448}, {-6.214608098422191, \
-8.617013526698448}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.0226808800181447], 
           StyleBox[{
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYC4vQ0IHim7HAGBHgUHGB84cpJJWdLFBweuMY7
zjqo7OA8oVkorUrBYW9+zduZqQj+h0XrFc5qIPjV93/cMn6tBOeDzXmi5MAf
G3DfyFzBYa2QDl/6OiWHKpA6bUmI+YbyDgq7FuxLXSfmIAJWLwXna3xSeTnr
pDic36rArnpmirBDJUh/t7jDzmCriP/PBSDu75FyuMF7Wyy1jA9iT5wMxD9p
3A7/wUAOzle+9iiY4YwSnP/z7esDlsqqDl/2fdyafo3HQWLqFc6MR2oO6iD7
Vwo4bHdoenTcQsNhJgjsFHb4AVLPrOUQ/PbyxxmNEg4PIsS3X3TQgrjjjBSc
HwKST5SD88HhIaIEcY+9JlS9ksOMCfxVZtyqkPC8oeQg2uP1iuWKCkQdvzKc
D7Y/EsGHxRc6nwEEHiD4JsZAUKwK59f/tio4t0ILzvc5wW4721Qbzp+zSHnn
H3dth3BOsXbjeAQf7P4pig5PExdeM+nXhISznYJDRv6H1pNbtBx2gOLDXRau
fg1Ifp8knJ8KMn8ZD5x/4fex6/Nu/raXmhenefqCOpwPix8YHxwO+6UdXtQ+
zj6vwwPx3wIRhxpQOjgtCeeD3a+miMoH+qcdlG5KpBzQ0zsA0GRTlA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYC4vQ0IFhm7HAGBHgUHGB84cpJJWdLFBz8L06M
+TfZ2MF5QrNQWpWCw9edt7r+piL4nzcEZM9yR/Drf1sVnNNA8L1PsNvOVjV2
4I8NuG9kruCwxfzHoRQuY4eq+z9uGWtLOvQHl6hMrzd0UNi1YF/qOjGHaAXH
j8k5BnD+1An8VWbe+nC+zLw4zdMGug6VIP3d4g41n4AOuKUNcX+PFMS9zNoO
a4V0+NLjZBz+g4C9FoT+LwfnK197FMxwRgnO//n29QFLZVWHDXp5ixnnaDlI
TL3CmfFIzeH81bA3+ru1HbY7ND06bqHh8AOkzlkXQjNrObjvr5W1WK7v8CBC
fPtFBy1I+KUZwPkgbTO8DeH851na36bvNYLaq+kwEwQkjR1mgPzJrQoJD3lj
B9Eer1csV1QcpoPErRF8BhBIQPBh8YXOB6t7gOCbGANBsSqcD46nFVpwvg8o
nky14fw5i5R3/nHXdjjctjz8VBKCD3Z/rZHD08SF10z6NR3EQeF0ydAhI/9D
68ktWg43pWsSjVgNUfUrGcD5x3ft6GWboAXnm9nsDZr2UM1BChSvF9ThfFj8
wPjg8Nov7fDnW+mDOYVaEP8tEIGkR1UDOB/sfjcjVD7QP+0K7KpnSqQc0NM7
AOdrSq0=
              "]], 
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
              0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4i87b3X9dbVx8DnBbjvbVNXheZb2t+lvrR3+
g8B9LQfVJ83zzt4yweBvd2h6dPyGpkPJVtHfp+XMMPhBby9/nOEoDlePzjcx
BgFRKG3qUHX/xy1jb1EHBhCYYAbn93i9YjFhNIfzZ4KApyVcP4wPM/9Q2/Lw
U5vMMfjvF61XOGuhBLE/ygLOL1jTfTujwRLOr/ttVXBuhqWD8rVHwQw6inD+
m7bcbqPbcg4zQPZJWmHyi4Ee51ZDqEfjbwBZ7KsCtw/sTwdluHtgfJh70fmw
8E2OvePGnGEJ55847LQ2088azlcHmTfL2qH604aAbCkNSLwetYbHL3p8AwAC
1ul6
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 
               0}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQbXHtaK5JgbPDTDCQdIDx1T+pvJyVKeWwUS9vMWOK
s8MZEOiRgsgHIPi/Y3KP/jNC8MHGGDo7uK85upzBQsrhPwjoI8zn9V8/JVXD
2aFVgV31jIm4Q3CJyvT/P5ygfDEH/QkLfhieQ/Dbl4efMspB8MHGJDo57Ai2
ivifLukg/MnxfFqoE8T+M7IQ9T5ODtX3f9wy1lZwSDx8WTvV0QnijveKEPk5
jg4zQObsVHJQf9I872yWk8Pe/Jq3M6cqO9yUrkk0muvkwMLZJZ/spwrn73Bo
enR8hhqcDw6XPxoOk7+xxc/44+hw4rDT2sx/WhD3PXSA81VB5kfZYvBbWI72
G37XdCjZKvr79Dw7DH7Q28sfZziKw9Wj802MQUAUQm+2dagC+ddb1OHPt9IH
cz7awfm9oACOt4fzn2Zpf5t+FsHfeavrb2q7A5xfGbHC9OxmB7j5MD7MfrD/
BDH5zhOahdKylBw+bwjInnUcwQdHC4sjnC/v+DH5jKmjw8pvLyvOKChB7A93
dHjgGu84q1EREp+tUP5GBTgfFp8wfgDIfkVZOF9+14J9qe8k4Xywu36KO2Rz
/lyQfhnKjxSDhJ8SNL2sEXEwB6XnBU4ODCCwQMThcn48+7mDCL4CyL2xznA+
LH+A9b+RcEDPPwCxhoJx
               "], {{35.5438, 11.2984}, {35.5438, 
               10.6406}, {35.531299999999995`, 9.60156}, {33.5359, 9.60156}, {
               32.137499999999996`, 9.60156}, {32.137499999999996`, 
               12.982800000000005`}, {33.559400000000004`, 
               12.982800000000005`}, {35.507799999999996`, 
               12.982800000000005`}, {35.5438, 12.0031}, {35.5438, 
               11.2984}}}]}, {
             FaceForm[
              RGBColor[0.75, 0., 0.25, 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {70.5457095890411, 26.141935740971356`}, 
           ImageSize -> {44.091068493150686`, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {45., 17.}, PlotRange -> {{0., 44.09}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.06981317007977318], TraditionalForm]], 
     NCache[{-Log[
         Rational[
         250, 7]], -6.812445099177812}, {-3.575550768806933, \
-6.812445099177812}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.01731002250302925], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5BjQ2JepxqaGFXQOlnhg1
AEHiAlU=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4h0OTY+OS6g5tLAc7Tf8rukA45847LQ285+W
w5viraK/u1Ud/G9J1yR+0nKI4BRrN16vDOff1pRd858Zwf+waL3C2QglOF+4
clLJ2RIFOP+Ba7zjrIvycPNhfJj9MPUwvvOEZqE0KUU4Pz0NCNQQ/BkzgWCn
ooO+1krhC0+g6rOUIO4+remw8tvLijMFShB9xxD8/yBgj+CLgOxtkXOIVo2Q
OXdH0CEj/0PryS1aDsFvL3+ckSjokBJ7x435h5ZDuwK76pkQQbj7IfICcH6T
eC1rptt3e3Q+zL1Lbi1/bHiY1QGd3xfR7c+4QQLOP9i9r8lksbjDy9rH2efX
sDp82fdxa/o0cYdekDoDZoc0MBB3uM57Wyy1jNHhDAj4iEPCQ/K/fRDIXY7i
DvNPTF6Svew3nA9zDzrfxBgEROHqq+7/uGXsLeqg8Unl5SxPVgcY/wbIvm/s
cP4RsDu54Hz3NUeXM0gIwvn3QfFrKOQAMx/Gh9kPUw/j25Y41p6eww/nvwD5
PwfBl9koNp9JgRfuf7B/I7ng4bMcFH7OXPDwg/Fh4Qvje+yvlbVQh6a3FCVo
OoS6f4WSAwMIOIg6rBXS4UtfpwR3f/nhba4z/yL4K0DpZ4IyBj8GlI5qEHyI
+8TgfFj6g/Fh6TMDRE9ThqdfnxPstrNNVeDp2+/ixJh/i1UcJObFaZ7+oOlw
CpTO5FTh6QmWX9HzM4wPAJmqwrw=
              "]], 
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQ/SJL+9t0XVMHE2MQEHWA8YPeXv44w1HcYcYE/ioz
bhM4v/a3VcG5HwYOHvtrZS2Oazksub+Pb85jAwefE+y2s021HWwrI1aY3jVw
EOnxesUSou3gf3FizL/JCP7nDQHZs9wR/G4gZeKI0L9BL28xow7C/Okg+7O1
HNLAQMLhPwjYazkc7N7XZLJYHM6vvP/jlnG3uENm/ofWk1M0oerFHTaCzPuj
AXf/r7evD1g+RvAnt7dGXY5B8Jk4u+ST36lj8GHhs171SfO8Xg2HKpB93qIO
U0D6/2jC+Swg9eu04HywvmBtOP/Pt9IHcwR14fwTh53WZs7ThZsP48PsT4m9
48YsgeA/TVx4zURfB84Hh2+ztsOOYKuI/8fFHfQV5b/kTNN2+LLv49Z0Mwk4
X37Xgn2pfhIOf0D+X6wNCbd6CQd3UDg/14Go3ybn0MhytN9wuSGcnwyyP8MI
bh+///opqR6GGHyY+7eY/ziUssoQ7j+w8GUjOB9svrsxnK/xlnefwUoEH5Qs
TB6awPno6RMA1JMutQ==
               "], {{17.4391, 8.192190000000002}, {
               14.654699999999998`, 8.192190000000002}, {16.051599999999997`, 
               11.632799999999998`}, {17.4391, 8.192190000000002}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQA2IQ/WFDQPas69YOFfd/3DLmlneA8dcK6fCl31NyKNkq
+vv0OiuHn29fH7BcrOJwsG15+CknSzjf6wS77WxWBP/Pt9IHcxwt4PxPIPOO
mztUg8yfrQTnM4CAgzKc7wMyZ6uKg8y8OM3TF8whtIGaQxoIqFk4XLga9ka/
Wt1hJghkWjhs1MtbzFijAbd/s/mPQylZmg4xCo4fk88g+Okg/WxWcP7+WlmL
9BIrh+TYO27MEZoO4eLbLzLss3KQW/7CQ2+/hsMMkPmeVhB7l2k41P+2Kjgn
YQWx/7c6nK+jKP8lJwzBrwF5pErNwb7p0fEZ2VYOG1SfNM97q+pgUxmxwvQs
gn8GBGSs4XxweDVaQ/wRqgbnS0y9wpmRpA7n/wXRFzUg8cNuDfGXmxaEPmYJ
54P95WEB50Piy8whISRIfUGmBpx/GuQOHSU43xgEJivA+eD4WSACMU/CEs4H
+2+1FZwPSy+v23K7jaIlHNDTEwB4zgrz
               "], {{26.323399999999992`, 
               7.77344}, {26.323399999999992`, 6.590630000000001}, {
               26.323399999999992`, 5.63438}, {25.081299999999995`, 
               5.63438}, {24.317199999999996`, 5.63438}, {24.0188, 6.27969}, {
               23.970299999999995`, 6.374999999999999}, {23.8031, 
               6.770310000000001}, {23.8031, 7.724999999999999}, {23.8031, 
               7.8328099999999985`}, {23.8031, 9.303130000000001}, {24.4359, 
               9.92344}, {25.1406, 9.92344}, {26.323399999999992`, 9.92344}, {
               26.323399999999992`, 8.968749999999998}, {26.323399999999992`, 
               7.77344}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
               0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAmIQLe/4MflMrKODiTEIiDrA+EFvL3+c4SjukHD4snbq
SQcMfqsCu+qZLTJw9ej8EJD6g3Jw9eh8c5u9QdMWasL5NZ82BGRbaTkc17Sa
dPq4A8Q9wVoOM0FgIYKvO2HBD8M2BP93TO7Rf00Ifv1vq4JzBQ4OLSxH+w2/
azrckK5JNDpqA7cfxoe5l3XxJCtGUQcMPsy/MQpAD92xw+DDwgtsnqm9Q9X9
H7eMvUUdlr/w0Ptv6ADnB5eoTP+fgeCzgMyfi+Dvr5W1SDdxhPPR4wMAVBGt
UA==
               "], {{32.271899999999995`, 7.689060000000001}, {
               29.320299999999992`, 7.689060000000001}, {32.271899999999995`, 
               11.4891}, {32.271899999999995`, 7.689060000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{46.09219999999999, 8.2875}, {
              46.09219999999999, 8.526560000000002}, {45.8656, 
              8.526560000000002}, {45.69839999999999, 8.526560000000002}, {
              39.185900000000004`, 8.526560000000002}, {39.0188, 
              8.526560000000002}, {38.7922, 8.526560000000002}, {38.7922, 
              8.2875}, {38.7922, 8.04844}, {39.0188, 8.04844}, {
              39.185900000000004`, 8.04844}, {45.69839999999999, 8.04844}, {
              45.8656, 8.04844}, {46.09219999999999, 8.04844}, {
              46.09219999999999, 8.2875}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzCSwGaB8BjQ2qXopsZfWdlHCBgAUsgKF

              "], CompressedData["
1:eJxdlH8slHEcx08J1zAtdw5nDs/VWiic/JjqcxvxPM9Fk821LKQ7tfyodUqL
Vskf0aqZyh2TMrFmuTYyloukVedYMcM0Wob8qM7MmNB97znfZ/ls3z9e2/P9
/Hh/35/H63R2vGIrh8OxMp1Y09liOjVTMf7rATLYPU/81HCFsMEKpSmOCEHr
n1Vt5SuDBZ2xKf2yEMTjBZUGb5atq0vCrXgsZ3CXq9J3yqBMbYowITjNS3uV
DjJImOszlt10h3SUd5GGe/LiOCutAFI6+/YqhmjoRlHPg98Ouv1qDcv7HlQt
BWSxLAkyxXka8kaXhoNm+Jg5KMZcMKPy6mUBJKiIx+u5NIxFJUs1r9wgV14X
bCig4Rjqx0sITyJ8+zUvaWjLzptT14hg0D0vNdBAwzWUv9ybqT9Aw5XO11Fq
Px8YT306IJmk4Vz2n8JPEgKzFglzlOUbK+EXeuoIpu9+GtDYygkCPKXGtO42
ltdRNGzi+5Z8BgL36+fluZDBJyBSnLNFI6ChvVh3S/LDjZnPiQbP1iqd4pcr
ZvN7DLjCCJpnlWLm3+EKBEo7TUE8ml8qgEnUbwOF9VU18Vb0sSzfpaatJcsk
ZtlH24Pl30joQPWrXTCb3/e7K2bnqyUqQ6Q744cZEkZRfaMQktF7Gy3fd3gw
fjhAYX0TXZq/cA5RcCeCbFU+84FRnWNFEEXBbYe4hlIFgbkxZOndmSKWpy+Z
Gp8hcL7luZn2MB8xCB72c896s1y6aJNc5szy36TMrrV5EtwqT+3RO4mZ+SdI
/J7HkZ52JBxWSfP1I1xoGS5aVdha5k/jwtt8j9B0axIu1qq0a712mE+K5cKe
CJbN+nXbAGpTzycZfw5tY/zgx/JztH8nWEZ2DkojQY+u29uBHOmTRUIzpQ2t
aNnO5LtOQhKq98YRaKR/Dglx4+TX4D57EKH8TSSzH8CHRrTPIyTjt108rIe5
XoszRCN/xbA8i/bxBcvmfHMUc/8DH/ttw08hA12ZEpFl/1p4jF9TaHzf3P8j
ls3/l/f0//WnaCgU2Yq7S3lQWJv4OdBaxugnc2H6FVp4VoD/V9H1XbWcQXfY
/D/7B43jNYc=
              "]]}, {
             FaceForm[
              RGBColor[1., 0.5, 0., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {92.4293100871731, 26.141935740971356`}, 
           ImageSize -> {57.76831880448319, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {58., 17.}, PlotRange -> {{0., 57.77}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.2617993877991494], TraditionalForm]], 
     NCache[{-Log[10], -
       Log[2500]}, {-2.302585092994046, -7.824046010856292}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.012318305001231832`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4p3BVhH/24UdXtQ+zj6vw+wA49/gvS2WWobg
p6YBwTJmB/c1R5cz7BByaBGvZc10Y3XY372vyeQxN0T/Gz6IeBubw0wQiBSH
88+AQI8CnH9i145eNgNVCJ+N22G96pPmebqaDvK7FuxL5RN2kF/+wkPvvzbc
fh1F+S85ZjpwvvjUK5wZTgh+Rv6H1pMhCP4MkP2VOg7V93/cMvYWdmjh9V8/
pVUH4i5JBP9NW263UbUQnC+zUWw+kwIvxD1ntRz6Irr9GQs4HLxPsNvOLtVw
KFxesuFfP7PDm+Ktor+51RzsSxxrT8cwOpQf3uY6s1YZzof5F8afDrL3poyD
MQhsZnLQ+KTycpamuMNLULitYYe4k1vIoQBkvj+vgzTIHQs4IOonCzlwO/J5
zchkgrsfxof5D8aH+R+sbiaCD4tfANhRyyE=
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
               3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBmIQnZoGBGwaDg2/rQrOaag4wPgXroa90d+t4pASe8eN
eYa6g9zyFx569aoOjSxH+w2nq8H5J3bt6GWboArnZ+Z/aD05RcXh1GGntZn/
VCB8ERUHqXlxmqcnqDjMBAFJZYefb18fsFRWdai+/+OWsbaSQ82nDQHZUaoO
xiDwWQHOl9+1YF+qnzScfwYE1kg4mIDUNSvD+fyxAfeNrivC+RB7FB12BFtF
/FeXdFgrpMOXLqfgoP5J5eUsTWmHGNUImXNz5Bymg9RFSjm0KrCrntki6xAN
Eq+RhKjjlIHz+yO6/RkDpOD8oLeXP85wlHD4su/j1vRpUhDzasQc3NccXc4w
Qxpi/05Rh/uu8Y6zCqUc+kD6C0Qd3rTldhtVi0P0hYnA+WBz5wiiyk/jhZvf
C9JvwO6w8tvLijMbFOF8cLytUIXzt5j/OJSySt1hBthfPHB+MMi9BwXhfLC5
30QdPPbXylq4q0HcGynuwMLZJZ+8DhrOb8QdakHmd6g4PAD5Q1ASQjMqw/ng
cH+uAOeDw9kPwQ8B2dsoB+eLVE4qOesi57AOHB+SEHeYyUDCv0TS4UD3viaT
xdJQddJw/lmQe3Rk4HywfyfIQOJlgzQk3brJws0D85/Jwu0Hp4PlMhD3TleA
82HpDcYHp2N7FTgflr4h6VQBzoelNxg/nFOs3ZhfGZLu76lA1L9WhucHlPzl
pgqJhy5ofripCskPi1UczGz2Bk1zVHN4krjwmsl6FQitrwbPP1PaW6Muy6hB
8mUFgg8zH8b3AKXDFcoOgbekaxKL1BzuaMqu+W+s7PD3W+mDOYLqcL4MyNwN
CD4s/8P0o5cPAAZTyGw=
               "], {{9.514059999999999, 
               8.920309999999999}, {9.514059999999999, 8.370310000000002}, {
               9.514059999999999, 7.546879999999999}, {8.475, 
               7.546879999999999}, {7.435939999999999, 7.546879999999999}, {
               7.435939999999999, 8.370310000000002}, {7.435939999999999, 
               8.920309999999999}, {7.435939999999999, 9.47031}, {
               7.435939999999999, 10.2938}, {8.475, 10.2938}, {
               9.514059999999999, 10.2938}, {9.514059999999999, 9.47031}, {
               9.514059999999999, 8.920309999999999}}, {{10.8531, 
               4.392189999999999}, {10.8531, 3.9734399999999996`}, {10.4344, 
               3.2812499999999996`}, {8.857809999999999, 
               3.2812499999999996`}, {7.2796899999999996`, 
               3.2812499999999996`}, {6.8500000000000005`, 
               3.9499999999999993`}, {6.8500000000000005`, 4.40313}, {
               6.8500000000000005`, 5.168749999999999}, {7.603129999999999, 
               5.168749999999999}, {7.782809999999998, 5.168749999999999}, {
               9.143750000000002, 5.168749999999999}, {10.017199999999997`, 
               5.168749999999999}, {10.8531, 5.0125}, {10.8531, 
               4.392189999999999}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{23.392200000000003`, 8.2875}, {
              23.392200000000003`, 8.526560000000002}, {23.165599999999998`, 
              8.526560000000002}, {22.998400000000004`, 8.526560000000002}, {
              16.485899999999997`, 8.526560000000002}, {16.3188, 
              8.526560000000002}, {16.092200000000002`, 8.526560000000002}, {
              16.092200000000002`, 8.2875}, {16.092200000000002`, 8.04844}, {
              16.3188, 8.04844}, {16.485899999999997`, 8.04844}, {
              22.998400000000004`, 8.04844}, {23.165599999999998`, 8.04844}, {
              23.392200000000003`, 8.04844}, {23.392200000000003`, 8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4v21shbpLQ4OM2YCQaW8Q/vy8FNGLgj+5w0B
2bPsYXw5hzMgYOLgkJIGBMukHeQdPyafkXVwOA8S15F2ACmbKejg8GXfx63p
16Qc9LVWCl8wsYfzrwp9cjzPhuCDzdOxhfNvSNckGj21czAGAWcFB7D7ZBwc
wjnF2o3tlRxg7hWIDbhvVK4M50tMvcKZcUgVzhft8XrFMkXDAUSZHLR3SAe5
103L4WmW9rfpunZwvs/FiTH/LtvA+dMn8FeZrbZ2kFv+wkNvvwacX/MJGBBV
anC+zwl229mmqg4lW0V/n9azgcjfUoG4vxTBh5kP4y8FGvvf0RbCj1KF88Hu
LVGD8zPzP7SeLFF3MAGFw2MbiH1f1aH+s3FYr/qkeR6vBsT+fzYOHiAJdU0H
iXlxmqcX2Dr8BwF7TYj/HyL4W8x/HEr5ZYcq32gPtw/G36CXt5hxjyqcDw7/
+8oOTxIXXjO5Dw0/NSWHP99KH8xJhJonr+jA4aZaynTK2iENDMTh4eWx5uhy
hh9icD4DCDxA8A9272syYUbwwf42FoWYG+4A56OnVwCYKzFK
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vrfVgXnOpwczoBAj4IDjF96eJvrzFglh5kg
UOnkINrj9YolRNVho17eYkYVJ4fqTxsCsqU0HC7mx7OfO+nokBJ7x435h5bD
/lpZi3QfR4cWXv/1U1p1HLI5fy5It0bwhT85nk8zRfDlHT8mn9F1dJgBtgfB
z8j/0HoyBMEXn3qFM8MJwddRlP+SY6bjcFzTatJpd0cHFs4u+eRz2g7uqqVM
sx44OvhdnBjzL1nTIT0NCMycHEyMgaBYFc4HcY0nK8D5DCDwQBzCf+fooP5J
5eWsk/wOLIsnWTHaOjosubX8sWEzC9z+VJC6Zcxw/g3e22KpZQj+i9rH2ed1
EHxwOM5kgvuf25HPa0YmEzx8YPydt7r+pvoj+OB4OQN1jycnxL/iTg7tCuyq
Z0IEIeanOjm0gvgmYvD4i1GNkDkXI+2AHr8Ac8bGMg==
              "]], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzCSwGaB8BjQ2JXpJNQeXmbRQTy02AEs+
Aok=
              "], CompressedData["
1:eJx1lG1IU1EYx+98F93crjndi6ShSSFmaiEL3SP3XhURFA1aJaySOaPUoEkK
rkjTqImFaK4lNBDSD0JKSM1s+kW0fEMKSo2UkrQyyH0Ic9ry3HN3Lwo9cD78
uOec53n+/+fc2AtVRQZfgiBEO6twZ/nsrKj2d8HlrQzsH7Q7DS0keNmDYpiE
pPv2jaMtDOT0jnYTGyT0rOYmeW4KHJO1XjpZLXCtrufY1FUGXhRrdJ4xEvLH
AzMeVTDwo6nCkuKWgWP+7rZBz8Aa4hNS6Euq7BLlM2Ao24mDYmjqPvUmJU7g
SRShAkP95zGrLwMZpizzRImE5yVGn2WTSXk+G69TT3dKwTQQ4Z6QCPl1kc9n
CTkDDlTfCgmhBU/bDMlcvQlyqEH1U97zUXDSFNfhyWWgRWcpEBUqYLOkYvRv
kVcvJc+9ZKLE6BS4ZnFjPtWiwvkzuX5fqrC+KQJ76/Nydny1jy2IgXso3y8l
kK6smbJtGvtxQwEEilUa71+QgxjVP859X+T8ctLwkA0Z1nOIxv0ZZfh+Ow2p
bEihOe+7X9odGppRvuQwGD+kaZ24RvP6svWeoXn9234H6K1pe9hP4H7k5zIF
JUi/IQnP7HzoZDyzviaScBvVt0ZB8c+369bYcJzPRcG+2lbT1HI4zKnqzqdE
07hvUMCSU9KZeoCGDtTenALvP8z1t6Lkme1HquLZq+8TNL8KmpsrNVx3a65M
BwnMzsdXiufTiD9RWF+PEmar9IHTcxTvP1t/PoXnZUiE68ylYCCvL73TQfDc
EGn2v5j9f1b3yx/7nNvWjpij040lFFhZ/7a0OcivcoHZ91YhMKtPIwV1q/Wb
DxxbWvx+ufsDCPz+2jluIiAN2f6MgkzkrzoIv8cxCt6LF+SG42IwIz0+UDBs
cdanlYbC5eA/dqObAi07DyF4/xGaZ/a+BoFZfwZpGEHnu8Kwf69ofN+XMHD1
FV6yzdCgQ3rVhYB/V6tGFMHw59l5jBWY1aeQ2Z3fyECCK+6b7bUY31fFff/I
zdstBhpjAuMn26Sw6/9WScLe/90/PqoMwA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{56.79219999999998, 8.2875}, {
              56.79219999999998, 8.526560000000002}, {56.56559999999999, 
              8.526560000000002}, {56.39840000000001, 8.526560000000002}, {
              49.8859, 8.526560000000002}, {49.718799999999995`, 
              8.526560000000002}, {49.49219999999999, 8.526560000000002}, {
              49.49219999999999, 8.2875}, {49.49219999999999, 8.04844}, {
              49.718799999999995`, 8.04844}, {49.8859, 8.04844}, {
              56.39840000000001, 8.04844}, {56.56559999999999, 8.04844}, {
              56.79219999999998, 8.04844}, {56.79219999999998, 8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4vv7+OYYKwU6zJgJBJXyDocva6dKMiH4FREr
TM/+D4Dy5RzS04DgV4BDCoheJu3Qv+CH4bN3AQ7nzwCBjrQDiDrzIsDhy76P
W9OvSTl0e71iMVmL4G9tqbmweSGCbwwC2gj+d7b4GT4zAyDizgoOYPcBzQ/n
FGs3tldygLlXIDbgvlG5MpwvMfUKZ8YhVThftAdo8RQNh8WTrBh9LwRA3O2m
5bD7Vtff1GwEP7hEZfp/EQTf5wS77eyp/g5yy1946O3XgPNrPm0IyK5Sg/PB
tKmqww6Qedeh8rdUHN7y7jOY+QvBh5kP42tbTTpdbwDlR6nC+WD3lqjB+Zn5
H1pPlqhDwlMiAGLfV3WH/Hj2c5KMAQ7rVZ80z+PVcIjJPfpvk3yAg8f+WlkL
dU2H9uXhp4w8Ahz+g4C9JsT/EQg+2H3z0OQPIOyD8Tfo5S1m3KMK54PD/76y
QyUoPUyHhpeakgPI2vQKqHnyig4sIA1L/R3SwEAcHl4ea44uZ/ghBuczgMAD
BP9g974mE2YE3wScAEQh5nIHwvno6RUAXx4xAg==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQvb9W1iL9S5ADAwgkqDjA+Gkg8EzFwVrnyqxnTxF8
6dePzKRuIPjiHgF/JPQRfLD+PYGo+jMDHT4sWq9w9oUCnH/2DBDoyMD50aoR
MudkJBwei8iefDo50GEmCOwUcVj/8OXUTTcQ/NXdtzMYjIPgfDA9Ncih5v6P
W8anpeD8ahD/twKcD6ZfKjpw/lyQvrkvyKHTxnNX2iUliHtrghxUrj0KZpij
7PCdLX6Gz0UE3xgEbiP4sPBB58PCDwDP85UA
               "], {{73.6203, 
               8.632809999999997}, {73.6203, 8.215629999999997}, {
               73.42970000000001, 7.212499999999998}, {73.01089999999999, 
               6.518750000000001}, {72.58129999999998, 5.81406}, {
               71.93589999999999, 5.418749999999999}, {71.3984, 
               5.418749999999999}, {70.7891, 5.418749999999999}, {
               70.34689999999999, 5.885939999999999}, {70.34689999999999, 
               6.7093799999999995`}, {70.34689999999999, 7.426559999999999}, {
               70.77659999999999, 9.80469}, {72.5328, 9.80469}, {
               73.04689999999998, 9.80469}, {73.6203, 9.553130000000001}, {
               73.6203, 8.632809999999997}}}]}, {
             FaceForm[
              RGBColor[
              0.060058500000000015`, 0.75, 0.30761700000000003`, 1.]]}, 
            StripOnInput -> False]}, {
          ImageSize -> {129.88764134495642`, 26.141935740971356`}, 
           ImageSize -> {81.17977584059776, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {82., 17.}, 
           PlotRange -> {{0., 81.17999999999999}, {0., 16.34}}, AspectRatio -> 
           Automatic}], StripOnInput -> False], BoxRotation -> 0.], 
       TraditionalForm]], 
     NCache[{-Log[
         Rational[
         200, 3]], -8.111728083308073}, {-4.199705077879927, \
-8.111728083308073}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.016608536787908985`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQfQYE5ig7VNz/ccuYW84Bxnee0CyU5qXosPLby4oz
C6D0ByWHGTOBoFLWwX3N0eUMGsoO5Ye3uc7UVYLoO6Ps8GHReoWzN5QcJKZe
4cw4pIrKf6QG52fmf2g9KaLpwB8bcN/ouoLDicNOazP/aTlsD7aK+M8uBefn
TE0otCj+bo/Ob2E52m/4XdPBrsSx9vQdVgd0ftDbyx9nOIrD1aPzTYxBQBTi
jwppBxj/NMgbaxThfFh4tCqwq54pkXRADy8A8xSW3w==
               "], {{
               7.846879999999999, 11.4531}, {7.846879999999999, 
               10.617199999999997`}, {7.37969, 9.756250000000001}, {
               5.982810000000001, 9.756250000000001}, {4.20156, 
               9.756250000000001}, {4.20156, 12.982800000000005`}, {
               6.364059999999999, 12.982800000000005`}, {7.595310000000001, 
               12.982800000000005`}, {7.846879999999999, 
               12.051599999999999`}, {7.846879999999999, 11.4531}}, {{
               8.181249999999999, 7.534379999999999}, {8.181249999999999, 
               6.781249999999999}, {7.774999999999999, 5.81406}, {
               6.3999999999999995`, 5.81406}, {4.20156, 5.81406}, {4.20156, 
               9.362499999999997}, {6.579689999999999, 9.362499999999997}, {
               7.978129999999999, 9.362499999999997}, {8.181249999999999, 
               8.071879999999998}, {8.181249999999999, 7.534379999999999}}}], 
             
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQXf/bquBchIFDzf0ft4xPSznA+CFvL3+c0SjtoPqk
ed5ZLQQfLC+B4D9JXHjN5Lw+nJ8QEqS+4KS+Q4xqhMy5GGkHXa2VwheW6Dus
EdLhS98n5dDC679+Cqu+w8HufU0mi8Ud/nwrfTCnUBeif6GYw5viraK/vXXg
/Iz8D60nr2jA+U/B9mk4fNn3cWu6mCycfwBk3mF5h/9goA/np6cBgZsBnA/z
HzrfeUKzUFqVApzfbeO5K81I0WHx/X18c5wNHM6eAYI/Sg5rQQGSq++wSS9v
MaOMigNI+EyOnsOLLO1v02VVHXxOsNvOFtWFiqs6mBgDwWZtOH+HQ9Oj4z/U
4XyZeXGapz+ows2H8VsV2FXPfJGH88Hh5Szp4LG/VtYiXcNB45PKy1kvRRzE
p17hzGDSgfNPHHZamzlPH86H+edNW2630W9JB/T4BgB04vYm
               "], {{
               15.248399999999998`, 8.2875}, {12.4047, 8.2875}, {
               12.428099999999999`, 8.776560000000002}, {12.4406, 
               9.242189999999999}, {12.6906, 9.67344}, {12.918800000000003`, 
               10.0547}, {13.335900000000002`, 10.318799999999998`}, {
               13.850000000000001`, 10.318799999999998`}, {
               15.128099999999998`, 10.318799999999998`}, {
               15.235899999999999`, 8.884379999999998}, {15.248399999999998`, 
               8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{20.117199999999997`, 5.300000000000001}, {
              20.117199999999997`, 5.81406}, {19.292200000000005`, 5.81406}, {
              19.292200000000005`, 13.592200000000004`}, {17.224999999999998`,
               13.496899999999997`}, {17.224999999999998`, 
              12.982800000000005`}, {17.967200000000002`, 
              12.982800000000005`}, {18.049999999999997`, 
              12.982800000000005`}, {18.049999999999997`, 
              12.517199999999997`}, {18.049999999999997`, 5.81406}, {
              17.224999999999998`, 5.81406}, {17.224999999999998`, 
              5.300000000000001}, {17.499999999999996`, 5.32344}, {
              18.348399999999998`, 5.32344}, {18.671899999999994`, 5.32344}, {
              18.993800000000004`, 5.32344}, {19.842200000000005`, 5.32344}, {
              20.117199999999997`, 5.300000000000001}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{23.8172, 5.300000000000001}, {23.8172, 
              5.81406}, {22.9922, 5.81406}, {22.9922, 13.592200000000004`}, {
              20.924999999999997`, 13.496899999999997`}, {20.924999999999997`,
               12.982800000000005`}, {21.667199999999998`, 
              12.982800000000005`}, {21.75, 12.982800000000005`}, {21.75, 
              12.517199999999997`}, {21.75, 5.81406}, {20.924999999999997`, 
              5.81406}, {20.924999999999997`, 5.300000000000001}, {
              21.200000000000003`, 5.32344}, {22.0484, 5.32344}, {
              22.371899999999997`, 5.32344}, {22.6938, 5.32344}, {23.5422, 
              5.32344}, {23.8172, 5.300000000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQLT71CmfGJ1uHmvs/bhmflnKA8UPeXv44o1HaYX+t
rEX6EQQfLL8Jwe/xesVi0ojgHz/stDazztYhRjVC5lyMtMMGvbzFjDm2DmuE
dPjS90k5xCg4fkyWsXU42L2vyWSxOMS8IBuI/oViDv3BJSrT91vD+f4XJ8b8
Y7aC88H2MVo5fNn3cWu6mCycfwBk3mF5hxkzQcAWzv8PAvcRfJj/0PnOE5qF
0qoU4PxuG89daUaKDraVEStM79o6nD0DBH+UHArWdN/OCLB12ATyl4wKxPzz
Ng4vsrS/TZdVddgLCi8VGweQ8jM5qg4mxkBQbA3nf915q+vvVEs4f9kLD73/
Ey3g5sP4rQrsqme+yMP54PBylnSwAbnnrKWDxieVl7NeijioP2med3aWNZxf
+9uq4FyGLZwP88+bttxuo9+SDujxDQB0bfLf
               "], {{28.848399999999994`,
                8.2875}, {26.0047, 8.2875}, {26.02809999999999, 
               8.776560000000002}, {26.040599999999998`, 9.242189999999999}, {
               26.290599999999998`, 9.67344}, {26.518799999999995`, 
               10.0547}, {26.9359, 10.318799999999998`}, {27.450000000000003`,
                10.318799999999998`}, {28.728099999999998`, 
               10.318799999999998`}, {28.8359, 8.884379999999998}, {
               28.848399999999994`, 8.2875}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{41.292199999999994`, 8.2875}, {
              41.292199999999994`, 8.526560000000002}, {41.065599999999996`, 
              8.526560000000002}, {40.898399999999995`, 8.526560000000002}, {
              34.3859, 8.526560000000002}, {34.218799999999995`, 
              8.526560000000002}, {33.99219999999999, 8.526560000000002}, {
              33.99219999999999, 8.2875}, {33.99219999999999, 8.04844}, {
              34.218799999999995`, 8.04844}, {34.3859, 8.04844}, {
              40.898399999999995`, 8.04844}, {41.065599999999996`, 8.04844}, {
              41.292199999999994`, 8.04844}, {41.292199999999994`, 8.2875}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJxIGYC4l8xuUf/HfJwMDEGAVEHGD/o7eWPMxzFHY5r
Wk06LY7Jb2E52m/4XROuHp1/4rDT2sx/Wg4b9PIWM/Z4OPjfkq5J/KQFkf/k
DuerPmmed3YTgv+Gd5/BzCIEfyYI3HRDlV/kBjcfxofZHyG+/SKDnzsGH+Z+
mHp0Psz/MPuq7v+4ZewtCncPjA9zL4wP8w+MD/MvijxS+AIA7WmtgA==
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJxIGYCYv0JC34Ylnk7mBiDgKgDjB/09vLHGY7iDj9i
co/+O+WFwW9hOdpv+F0Trh6df+Kw09rMf1oOTxIXXjOx93bwvyVdk/hJCyK/
zAvODxfffpEhDcGXd/yYfEYVwT8DAj2eqPKhnnDzYXyY/T1er1hMGL0w+DD3
w9Sj82H+h9lXdf/HLWNvUbh7YHyYe2F8mH9gfJh/UeSRwhcA/mul5w==
              "]]}, {
            
             FaceForm[
              RGBColor[0., 0.5, 1., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {96.3286396014944, 26.141935740971356`}, 
           ImageSize -> {60.205399750934, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {61., 17.}, PlotRange -> {{0., 60.21}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.], TraditionalForm]], 
     NCache[{-
       Log[50], -3.3524072174927233`}, {-3.912023005428146, \
-3.3524072174927233`}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.006687621213134488], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYC4vQ0IHim7HAGBHgUHGB84cpJJWdLFBweuMY7
zjqo7OA8oVkorUrBYW9+zduZqQj+h0XrFc5qIPjV93/cMn6tBOeDzXmi5MAf
G3DfyFzBYa2QDl/6OiWHKpA6bUmI+YbyDgq7FuxLXSfmIAJWLwXna3xSeTnr
pDic36rArnpmirBDJUh/t7jDzmCriP/PBSDu75FyuMF7Wyy1jA9iT5wMxD9p
3A7/wUAOzle+9iiY4YwSnP/z7esDlsqqDl/2fdyafo3HQWLqFc6MR2oO6iD7
Vwo4bHdoenTcQsNhJgjsFHb4AVLPrOUQ/PbyxxmNEg4PIsS3X3TQgrjjjBSc
HwKST5SD88HhIaIEcY+9JlS9ksOMCfxVZtyqkPC8oeQg2uP1iuWKCkQdvzKc
D7Y/EsGHxRc6nwEEHiD4JsZAUKwK59f/tio4t0ILzvc5wW4721Qbzp+zSHnn
H3dth3BOsXbjeAQf7P4pig5PExdeM+nXhISznYJDRv6H1pNbtBx2gOLDXRau
fg1Ifp8knJ8KMn8ZD5x/4fex6/Nu/raXmhenefqCOpwPix8YHxwO+6UdXtQ+
zj6vwwPx3wIRhxpQOjgtCeeD3a+miMoH+qcdlG5KpBzQ0zsA0GRTlA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {{{17.032800000000005`, 7.917189999999998}, {
               17.032800000000005`, 9.52969}, {15.9328, 
               10.712499999999999`}, {14.057799999999999`, 
               10.712499999999999`}, {12.109399999999999`, 
               10.712499999999999`}, {11.0703, 9.47031}, {11.0703, 
               7.917189999999998}, {11.0703, 6.351559999999999}, {12.1703, 
               5.22813}, {14.045299999999997`, 5.22813}, {15.9938, 5.22813}, {
               17.032800000000005`, 6.41094}, {17.032800000000005`, 
               7.917189999999998}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQHXBLuibRSN+h08ZzV5qQggOMf/YMEOjIwPkhby9/
nLFQzOF5lva36bI6cL7E1CucGUyaGPwZM4HAUgbOh5kP43eD+EaKcP4dTdk1
/5OVHHQV5b/klGk6MICAg7LDlPbWqMt/NB0y8z+0njRRcTi+a0cvm4C2w8+3
rw9YLlZxaGA52m8orgPni/R4vWIp0YXzj4LUB+g5lB/e5jrzr7JDSuwdN+Yd
ehD3BCnD/ZeeBgRlSnC++5qjyxksFB3QwwcAia97Xw==
               "]}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJVIAaxQYCJAQEYsbAZoWqZiWTjMocY80lVP5L1AgDM
kgJf
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGIXIGYC4ieJC6+Z+Ns4mBiDgKgDjB/09vLHGY7iDlv0
8hYz1lhj8GeCwEtFOH8TiJZRcdDXWil8gcXaoebThoDsKFWHcPHtFxnWWcL5
6m959xlUWsD5EHPMHVwmNAul7VJ24PFfPyV1h7lDehoQfFNyACmb1W7ucOqw
09rMfyoQ/nYzuP4l9/fxzflsCudHgOw7ZwLng/2jb+IQzinWbnxf2aFkq+jv
0++MHWaA7N2p5LAB5O43mHyY/utCnxzPPzN0SAgJUl+gieBLTL3CmaGk4rC/
VtYifYkRnM/tplrKtAuTf0dTds1/Y2U4HxaeMPPQ+bD4sK2MWGGqa+RQdf/H
LWNvUUh4cRrD+WD/xSP4BqDw34Lg+12cGPNvsgmcv8X8x6GUWyZw82F8mP2N
LEf7Ddkx+e5rji5n2KEA53faeO5KC1KG2P/fxEFqXpzm6QkqDhOCS1Sm7zeF
82VAtIEZnH8AFF4lZhB7uRD802eAQEcJzofZ3+P1isVkoSkGH+Z+cHp4bgr3
Hzg9HDZDDS9Jc9TwykfwT4LSlZ8FnA9Ov1Ms4ObD+DD7/3wrfTDnoDkGHxY+
MD4sfMD277SA+58LFP9VlnD+9An8VWavEXxw+tSzgocPjA8LHxgfZr9D06Pj
M6ItMfgw9y9/4aH3f6El3H/g/FhnhRpelxF8cD7QtIbz639bFZzjsEENP6Ty
AgD0adnS
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
               3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQzbJ4khXjWUeHN2253Ua35R1gfJcJzUJpVsoOxVtF
f5+2c3So+bQhIDtK1YHHf/2U1AIHOD9CfPtFBjEE/z8I9Ns7MIDAAxWHrztv
df0VtXfYpJe3mFEGwYep19daKXyBxdYhISRIfYEmgi8x9QpnhpKKgziIPoTg
fwBqm3Udk39HU3bNf2NlOP86722x1G/ccPPQ+TNB4Ca7w5QJ/FVm3rYOp88A
AQ+HQz3L0X5DdTs4H0SdqUHwwe65hOAvfeGh93+jPZyfEnvHjfmHPdx8GB9m
/w3pmkQjVUy+xieVl7M0xR3+fCt9MKfQHhIf0mJw/WD5lyIOxzWtJp0Od4Dz
Ew5f1k7VdITzYfEX/PbyxxkPJRzQ4xcAZGXXsA==
               "], {{34.1672, 
               7.96406}, {34.1672, 6.231249999999999}, {33.30779999999999, 
               5.621880000000001}, {32.5422, 5.621880000000001}, {
               32.02969999999999, 5.621880000000001}, {31.515599999999996`, 
               5.885939999999999}, {31.14529999999999, 6.446879999999999}, {
               31.14529999999999, 9.481250000000001}, {31.587499999999995`, 
               10.0547}, {32.2203, 10.2469}, {32.6859, 10.2469}, {33.4625, 
               10.2469}, {34.1672, 9.54219}, {34.1672, 7.96406}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{39.5172, 5.300000000000001}, {39.5172, 
              5.81406}, {38.69219999999999, 5.81406}, {38.69219999999999, 
              13.592200000000004`}, {36.62499999999999, 
              13.496899999999997`}, {36.62499999999999, 
              12.982800000000005`}, {37.3672, 12.982800000000005`}, {
              37.449999999999996`, 12.982800000000005`}, {37.449999999999996`,
               12.517199999999997`}, {37.449999999999996`, 5.81406}, {
              36.62499999999999, 5.81406}, {36.62499999999999, 
              5.300000000000001}, {36.9, 5.32344}, {37.7484, 5.32344}, {
              38.07189999999999, 5.32344}, {38.39379999999999, 5.32344}, {
              39.2422, 5.32344}, {39.5172, 5.300000000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHSG+/SLDMTeHmvs/bhmflnKA8UPeXv44o1HaYU33
7QyG9Qg+WH4Zgi/yyfF8Wi+Cv0EvbzFjj5tDjGqEzLkYaQfVJ83zzja5OawR
0uFL3yfl8Ccm9+i/KDeHg937mkwWi0PM++YK0b9QzGHKN7b4GWsQ/JKtor9P
n3OB88H2nXVx+LLv49Z0MVk4/wDIvMPyDjPBwA3OPwMCexB8mP/Q+c4TmoXS
qhTg/G4bz11pRooOOZw/F6TvdnM4CzLnj5ID6+JJVoylbg6bQP6UUYGYb+Lm
8CJL+9t0WVVIeN13hYjnqDqkgUAbgn9C02rS6ekucL6C48fkM6IucPNh/FYF
dtUzX+ThfHB4OUtC3LPZxUHjk8rLWS9FHB7s45tjPMsVzu/xesVi0ugG58P8
86Ytt9vot6QDenwDAEVe86E=
               "], {{44.44839999999999, 8.2875}, {
               41.60470000000001, 8.2875}, {41.62809999999999, 
               8.776560000000002}, {41.64059999999999, 9.242189999999999}, {
               41.89059999999999, 9.67344}, {42.11879999999999, 10.0547}, {
               42.5359, 10.318799999999998`}, {43.05, 10.318799999999998`}, {
               44.32809999999999, 10.318799999999998`}, {44.435900000000004`, 
               8.884379999999998}, {44.44839999999999, 8.2875}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4pASlen/C7wcTIxBQNQBxg96e/njDEdxB3nH
j8lnWBH8bM6fC9KZPR1WfntZcaZBweEMCGzxdFgrpMOXvk7ZwecEu+3so54O
5Ye3uc78q+yQA1J/2dOBhbNLPllPxUF86hXOjCAvDD5Yn6kqXH9CSJD6Ak1V
h26vVywmMxH8zxsCsmeFI/iTv7HFz9DxhOuH8WHmX8yPZz/nicbP9HQ4sWtH
L5sAgr83v+btzKfKDheg/D1Q/v19fHOMkxD+e5y48JpJvKdDp43nrrRFUPlb
Hg7OE5qF0rwUHVSfNM876+QBt+9XTO7Rf02YfJh7j2taTTod7wH3zwkQ/7s7
nJ8GAucQfDfVUqZZCxD8CPHtFxn8EHxwPCq7w82H8WH2g83vR/DB5td5OKh/
Unk5y1Pe4QsofLe7Q+NbwuGmdE2i0VJ3hy/7Pm5NnybuIAGKr1nu8PTg0PTo
+AxpTD4sPYHDd6W7Q9X9H7eMvUUddCcs+GF4DcEH2y/mAeeD49vRA64fxoeZ
37Y8/JSRCoK/US9vMSOLByR+6hD8NgV21TNXxB02QPmtUD5MHpxu34g7FG8V
/X2az8NBfteCfal+Eg6fQP5fDlW/RdYh8fBl7dRAT7h9PSD3CGLyYe4F5xdT
T7h/9tfKWqTPQfCfgNLPcQSfZfEkK8avCL4+KHzcvOB89PwJAD3Wdrk=
              "]], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWaBsBigfRjMjqSGFTYw51LKL1u4khg0A2ScC
ew==
              "], CompressedData["
1:eJxl1GtIU1EcAPCpkUhqpZtaznWnztomJdNSZNV/H0KQ7r1qRlLW1JpKZRZN
TAkCRa3Wh7SZ07SmftBgZZliDxo9MAM3Hygh2kPED6ZJWDIKX917z+65YH+4
cH+ce/7nfx73yHMK0wxeIpHIg3mSmceTeXzpDrNhhob0+ZEFy1sZ8F5j44Ec
st6PqA03aDDkMvEhAhTT5fedUxSI2MiKhFvJsxvitlIwc1btqgtTwFCh3nug
hARquDpztVUBY6FXszVFJHTuvtDqkbkTO3WceekU/Cz+z7szs7ugT5lY099G
QlwsE0dU0MX201LYfmx9Q4LFv3SDuUdpiOVCCYc/eu+/V0RDCps/IAq+2P0b
Y0tpWHEVTTZWK7AttzeX7jMpYDq7+VNcneDn4zdXDD3/m5tfk+Autl5VFPa1
pcSLA+0qbHNVxfERqRq7sSXixXKSGq2vVTChWzjtqBXMrWc1DfHa12l3dWo4
7/PXmldOA82up5caLPVM6GjogbKpvjElag91O0MFNtNEvmiQwvnm/ewx9YmC
ufXVk9gHmW6WucMwlRHcM0wosbn9rozCnr3cLVmai0T5wklwcBGBzkk8CVtO
pnzTFEfA4pOUcw1VJPxs6SCcCeEQXDvqk99JwmdlmG0tMBz07HlKpSDJ1tsm
ui5H7bMUPHR9v+IQyVHeZQoCS2qMzkUC1SGjkY0E+l7jdiQBTdro0YZTNMSw
2/9bhv3GZC+LK5diVxHeCodxO/IBGoiXVrvhcRA6R3cobLNro97iK5if3wlF
hnRAGgLFGe17nWoS1R+yA9WjIqGCzb8omJuHL4G+3ySYX8/15vvz/lFZYNJM
yLAfBUT7532VYC/aF7rzXGJs7n+0itH+eJLY3P/lJ9jIbGO/v7semxiOMdsu
kpFovFAJOj97SHQfNEvQemjd/SEIljMLeldzSJg8pNc1XApG47/i2yWQboys
W0ug8HjcOGbB/Hnmzd83XL6n22D9ffQPkLz/DQ==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4sWTrBh9ewIdau7/uGV8WsoBxo9RjZA5FyPt
8FhE9uTTZgS/fXn4KaMaBP8/COQj+MYgAOQ/cI13nBUo7bD7Vtff1OxAhzVC
Onzp+6QcIsS3X2RIC3T4su/j1vRrkg7CnxzPpwUGOoS8vfxxxkIxhzXdtzMY
uBF8sHnzAzD4qWlA8EwWlc+mAOeHc4q1G+crQtwH5EvNi9M8PUEF4n6WQDi/
dt22pHpOBP8N7z6DmWaBDr4XJ8b8a0bwW3j9109JVXF4jca31rky65lpoMNM
EIhUgYSfSaCDEcgdwSoQ/xoFOjwCMRxUHKRfPzKT0gh02Jtf83bmU2U4X+Xa
o2AGHwS/GhQf3koOhy9rp0o6BUL89VjRodvrFYtJKIL/nS1+hk8qgu9Z3azv
0wTlGyvB+Z02nrvSgpTh/DmLlHf+cVd1SAeFm1agwxkQyFF1yI9nPyfJiOAH
l6hM/18RAOdfPZpr0uAc4MAfG3DfaLkSnN8b0e3PeEEezu8D8QMkIf7pCXDQ
+KTyctZLEQdNq0mn6/8g+O6qpUyzSgLhfFj6a1dgVz1TgkiPsPQJAIWDF5Q=

              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQA2IQLfP6kZmUS7ADAwg4iDnA+EFvL3+c4Sju0OP1isXE
FsFvDvSc22CE4HtWN+v7MAU7nAEBHwT/gWu84yxBCTi/6v6PW8baknD+WiEd
vvR9iqjqPypDzD8VBDEvR9WB8+eC9M1xCP5jEdmTT40R/JkgcDPQgYWzSz7Z
D8FXufYomMFHGc6vBtnvreRw+LJ2quSnQIfSw9tcZ95VdFB90jzvLFsQnL+1
pebCZlkEH2YfmB+rBOenpgGBmzKc7zKhWShtF9T9ekEODb+tCs5pqDjUrtuW
VK8Y5PCqeKvo72wVB3WQfVZBDj/fvj5guVjFIT+e/ZykL4L/eUNA9qxoNH4/
gr+6+3YGw3qEfTC+cOWkkrNHFOH8/yBwXsHh/j6+OcZmCL6rainTrD2BEPe3
ycP57muOLmewkILzwfFzT9ThO1v8DB/RIAeNTyovZ70UcYgQ336RwQvBf7F9
PfPzFgQ/HWTuqiCHGlB4vxaDhOfOIIg4myScD0s/ML6JMQiIOkxY8MPwGVsw
nG+jc2XWM10EPxJkvx2CD0uv6HxYegYAr0U+OA==
               "], {{
               74.73439999999998, 6.96094}, {74.73439999999998, 
               5.8374999999999995`}, {73.7297, 5.621880000000001}, {
               73.34840000000001, 5.621880000000001}, {72.76249999999999, 
               5.621880000000001}, {72.2734, 6.017189999999999}, {72.2734, 
               6.56719}, {72.2734, 7.653130000000001}, {73.56249999999999, 
               8.024999999999999}, {74.73439999999998, 8.084380000000001}, {
               74.73439999999998, 6.96094}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{80.5172, 5.300000000000001}, {80.5172, 
              5.81406}, {79.6922, 5.81406}, {79.6922, 13.592200000000004`}, {
              77.625, 13.496899999999997`}, {77.625, 12.982800000000005`}, {
              78.36720000000001, 12.982800000000005`}, {78.44999999999999, 
              12.982800000000005`}, {78.44999999999999, 
              12.517199999999997`}, {78.44999999999999, 5.81406}, {77.625, 
              5.81406}, {77.625, 5.300000000000001}, {77.89999999999999, 
              5.32344}, {78.7484, 5.32344}, {79.07190000000001, 5.32344}, {
              79.3938, 5.32344}, {80.24219999999998, 5.32344}, {80.5172, 
              5.300000000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQA2IQ/WL7eubnF0IdGEDAQcwBxg96e/njDEdxhwjx7RcZ
TiH4AXJiWb77EXwxj4A/Ev2hDmdAwAfBf+Aa7zhLUALOr7r/45axtiScv1ZI
hy99nyKq+o/KEPPDoeblqDpcO5pr0vA6BM7f8PDl1E0HEPw0MAhxYOHskk/2
Q/BVrj0KZvBRhvOrQfZ7KzlMWPDD8FldiEPp4W2uM+8qOnzaEJA9azKC3xTo
ObdhFYIPsw/Mj1WC81NBxropw/kuE5qF0nZB3b87xKHht1XBOQ0VB6/qZn2f
dSEOr4q3iv7OVnH4ArLveIjDz7evD1guVnGw0bky69lNBP9AraxF+gs0vkwo
nF8RscL0rHUo3D4YX7hyUsnZI4pw/n8QOK/gsKb7dgbD4RA4X+iT4/k0T6j7
2+ThfPc1R5czWEjB+eD4uSfqcOSydqrkohAHjU8qL2e9FHFQfdI87+w1BH9r
S82FzYKhcL6JMRCYhzrUgML7tRgkPN1CHdJB9rFJwvmw9APjg/UZizrE5h79
t2kygs/5c0H65l0IvhrI/lMIPiy9ovNh6RkAg9FH9Q==
               "], {{
               84.93439999999998, 6.96094}, {84.93439999999998, 
               5.8374999999999995`}, {83.9297, 5.621880000000001}, {
               83.54840000000002, 5.621880000000001}, {82.96249999999999, 
               5.621880000000001}, {82.4734, 6.017189999999999}, {82.4734, 
               6.56719}, {82.4734, 7.653130000000001}, {83.76249999999999, 
               8.024999999999999}, {84.93439999999998, 8.084380000000001}, {
               84.93439999999998, 6.96094}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI1IGYCYpnXj8ykFMIdBGID7huVKzvA+E8SF14zWa/i
cKBW1iL9R5hDzacNAdlRqg6xuUf/bbqM4JsYA8F0BL/H6xWLSW2Ywx1N2TX/
Nys7NAV6zm0oCnMAKTPerOSg4Pgx+UwhJh+mH2zfl1CHhJAg9QWaCL7E1Cuc
GUoqDpURK0zPKofB+QXx7OckNTH5YPuNleH8oLeXP85wFIebh84H+8NY1CFC
fPtFBrYwh6r7P24Ze4s6BMiJZfnaI/gbHr6cuikEwZ+w4IfhsywE/wwIrEDw
webuDoObD+PD7AebV4HJb1VgVz3zRR7Ovw3yz2EFh0iQ++rCHKTmxWmenqDi
cO1orknDdQQfbP+ZMIcNqk+a5/mqOOy81fU39XiYw978mrcznyrD+bD4hvGV
rz0KZqhRgtj3ABp+wkqQ8P6M4IP9yxYO58PSC0w/enoCAAt8CDk=
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
               3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQXZ+1p2Tyi0gH4cpJJWdZJBxgfGMQKJZwEL957nvw
YwRfQv+uCttDBL/dMeHphVsIvrohxxoZIF9+14J9qX4SDjrtYjfPXY90OAMC
b8QdzDtBGiId3rTldhvtFnOY8375Me/9UPk1og4LXLd9/rsGwY9Msb7vPxWT
H6UaIXNujwScn5IGBMuk4e4tP7zNdeZeBQeB5gOnFn6NdEgFyR9TxskHq/+r
7FCSMfFtzXsEv3zffCn9twh+C1C56zMEHxQcjU8jHarv/7hl/FrZ4bzS7Z91
j6DytcoOPdPzhJpvRDr8B4F8JYcXasAAOgINr8kKcPeDw8NaFs7fm1/zduZS
hHw6yL3flCD6siMdfr59fcBSWRUS3lIIfoT49osM2yLgfAXHj8lnAiMc3i9a
r3B2hyKcvyPYKuL/chk4H+y+emB8ewT8kaiOcJgJAjtFHPLj2c9JnkTwNa0m
na7/geDzMGm3ixlGOqwV0uFLvyfq0DDVuTsnHRE/IO/KFEU69EV0+zMKiDkA
Q+PAqc5IuP4ls48obFiF4Je/BOq4guDD0mMaGIg7oKdXAPaiQD8=
               
               "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3fI6cIdcaqRDyNvLH2c8lHTIF2o+cEox0uFNW263
kbSYg9Anx/NpTyMczoDAGlGHN7z7DGaeQvAXT7Ji9J2C4AeXqEz/3xLh0BfR
7c+4QQLO7wfxP0jB+TGqETLn/sg4yDt+TD4zNcJhjZAOX/o7BYeZILA2wiGc
U6zd2F7J4cX29czPz0Q4VN//ccv4tbJDbO7Rf5u+Rzg0/LYqOLdCxUHdkGON
jFQknG9vGrfLMwWT/x8E5ivC+WD7beQdQN5vTYb6d7Y0nJ+SBgTLpODq1T+p
vJyVKeWAHl4AwM2ToQ==
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 
               3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, {{{
               111.12200000000001`, 6.184379999999999}, {111.12200000000001`, 
               7.912499999999998}, {109.87200000000001`, 8.964060000000002}, {
               108.18299999999998`, 8.964060000000002}, {104.57499999999999`, 
               8.964060000000002}, {104.57499999999999`, 8.549999999999999}, {
               105.43399999999997`, 8.549999999999999}, {105.43399999999997`, 
               3.914059999999999}, {104.57499999999999`, 3.914059999999999}, {
               104.57499999999999`, 3.4999999999999996`}, {
               108.19100000000002`, 3.4999999999999996`}, {
               109.88799999999998`, 3.4999999999999996`}, {
               111.12200000000001`, 4.520310000000001}, {111.12200000000001`, 
               6.184379999999999}}, {{109.89499999999998`, 
               6.199999999999999}, {109.89499999999998`, 
               5.4281299999999995`}, {109.89499999999998`, 
               3.914059999999999}, {107.85599999999998`, 3.914059999999999}, {
               106.57299999999998`, 3.914059999999999}, {106.57299999999998`, 
               8.549999999999999}, {107.84800000000001`, 8.549999999999999}, {
               109.89499999999998`, 8.549999999999999}, {109.89499999999998`, 
               6.965629999999997}, {109.89499999999998`, 
               6.199999999999999}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KP09+PHS2X/iHPbk17ydeVTJAcZ3mdAslGal7BDK
p7tp7nsE3ydJIMLyCYKfK9R84JRiLJx/vGzffClxBP9Blcg6d05MvvK1R8EM
Z5TgfPc1R5czRCg5tBw4tdBVDMGHmQ/jw+yH8b/8vVLx8h2CD3M/Oh/dfzuC
rSL+L5eB83sjuv0ZJ8jC/Qvjw+yD8WHugfFh/oXxYf5B57cqsKue2SID59fc
/3HL+LQ03L8wPsx8GB9mP4wP8y+MD3M/Oh/mPwAjdtcz
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}}}, {{{134.07699999999997`, 
               9.110939999999998}, {134.07699999999997`, 
               10.257799999999998`}, {134.07699999999997`, 
               13.137500000000001`}, {131.258, 13.137500000000001`}, {
               128.42499999999998`, 13.137500000000001`}, {
               128.42499999999998`, 10.270299999999999`}, {
               128.42499999999998`, 9.110939999999998}, {128.42499999999998`, 
               7.96406}, {128.42499999999998`, 5.15625}, {131.24499999999998`,
                5.15625}, {134.066, 5.15625}, {134.07699999999997`, 
               7.9281299999999995`}, {134.07699999999997`, 
               9.110939999999998}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/T348dLZUxIcum08d6U1KTnA+DGqETLn9kg6MGq3
i93sS3B44BrvOEtQ0oF9jUxUSnOCw8HufU0mi8UdLLacKNtXneCgsGvBvtR1
Yg5HFDYUZRQmOLQqsKueMRFzOO5t3umYgeD/B4FoBB9sflCCg4kxEFwWcwBR
xt4JDm0g+SviDjNBwDHBIT0NCNgkHYozJr6tsU5wUP+k8nLWSQQf5n4Yn4Wz
Sz5ZTwXO11WU/5KzTdXh8FeNmH67BAfRHq9XLF/UHKY6d+c8d05wCLglXZMY
pOnwsy5rT0l8gsPk9taoyzWaDosLbLmupyP42XtKJkuUIPgg55/rTnB4FCG+
/aKCpsPfKxUv1SYmOMguf+GhJ68OD0+P/bWyFs9VEfw1R5cz/FB2QA9/AMfc
qqE=
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {{{136.898, 5.8734399999999996`}, {136.898, 
              6.2203100000000004`}, {136.61299999999997`, 
              6.4593799999999995`}, {136.32500000000002`, 
              6.4593799999999995`}, {135.97799999999998`, 
              6.4593799999999995`}, {135.739, 6.17188}, {135.739, 
              5.885939999999999}, {135.739, 5.539059999999999}, {
              136.02700000000002`, 5.300000000000001}, {136.31299999999996`, 
              5.300000000000001}, {136.65899999999996`, 5.300000000000001}, {
              136.898, 5.5874999999999995`}, {136.898, 
              5.8734399999999996`}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYCYluu64sLviY6mBiDgKgDjB/09vLHGY7iDtxM
2u1iBzH53ifYbWdP1YTz09OAwE3LwYBjjUzUAQQ/e0/JZIktCD5Q9c1z0xMd
5Ja/8NDbr+Fw2TdJICIXwdeI6T/0NQXBZw7j090Ui8lPib3jxrxDHa4exgfa
xhJWhOBb3/fvnd6W6DClvTXq8h11hxvnvgc/npro8Kp4q+hvbQ04H+a/2z/r
svYkYPJh4fP575WKl6sSHaru/7hl7I0IL5g8ABqcjek=
              "]]}, {
             Thickness[0.006687621213134488]}, StripOnInput -> False]}, {
          ImageSize -> {239.24220174346203`, 26.141935740971356`}, 
           ImageSize -> {149.52637608966376`, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {150., 17.}, PlotRange -> {{0., 149.53}, {0., 16.34}},
            AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.5323254218582705], TraditionalForm]], 
     NCache[{-
       Log[50], -10.008848068193954`}, {-3.912023005428146, \
-10.008848068193954`}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.0064], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYC4vQ0IHim7HAGBHgUHGB84cpJJWdLFBweuMY7
zjqo7OA8oVkorUrBYW9+zduZqQj+h0XrFc5qIPjV93/cMn6tBOeDzXmi5MAf
G3DfyFzBYa2QDl/6OiWHKpA6bUmI+YbyDgq7FuxLXSfmIAJWLwXna3xSeTnr
pDic36rArnpmirBDJUh/t7jDzmCriP/PBSDu75FyuMF7Wyy1jA9iT5wMxD9p
3A7/wUAOzle+9iiY4YwSnP/z7esDlsqqDl/2fdyafo3HQWLqFc6MR2oO6iD7
Vwo4bHdoenTcQsNhJgjsFHb4AVLPrOUQ/PbyxxmNEg4PIsS3X3TQgrjjjBSc
HwKST5SD88HhIaIEcY+9JlS9ksOMCfxVZtyqkPC8oeQg2uP1iuWKCkQdvzKc
D7Y/EsGHxRc6nwEEHiD4JsZAUKwK59f/tio4t0ILzvc5wW4721Qbzp+zSHnn
H3dth3BOsXbjeAQf7P4pig5PExdeM+nXhISznYJDRv6H1pNbtBx2gOLDXRau
fg1Ifp8knJ8KMn8ZD5x/4fex6/Nu/raXmhenefqCOpwPix8YHxwO+6UdXtQ+
zj6vwwPx3wIRhxpQOjgtCeeD3a+miMoH+qcdlG5KpBzQ0zsA0GRTlA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {{{17.032800000000005`, 7.917189999999998}, {
               17.032800000000005`, 9.52969}, {15.9328, 
               10.712499999999999`}, {14.057799999999999`, 
               10.712499999999999`}, {12.109399999999999`, 
               10.712499999999999`}, {11.0703, 9.47031}, {11.0703, 
               7.917189999999998}, {11.0703, 6.351559999999999}, {12.1703, 
               5.22813}, {14.045299999999997`, 5.22813}, {15.9938, 5.22813}, {
               17.032800000000005`, 6.41094}, {17.032800000000005`, 
               7.917189999999998}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQHXBLuibRSN+h08ZzV5qQggOMf/YMEOjIwPkhby9/
nLFQzOF5lva36bI6cL7E1CucGUyaGPwZM4HAUgbOh5kP43eD+EaKcP4dTdk1
/5OVHHQV5b/klGk6MICAg7LDlPbWqMt/NB0y8z+0njRRcTi+a0cvm4C2w8+3
rw9YLlZxaGA52m8orgPni/R4vWIp0YXzj4LUB+g5lB/e5jrzr7JDSuwdN+Yd
ehD3BCnD/ZeeBgRlSnC++5qjyxksFB3QwwcAia97Xw==
               "]}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJVIAaxQYCJAQEYsbAZoWqZiWTjMocY80lVP5L1AgDM
kgJf
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGIXIGYC4ieJC6+Z+Ns4mBiDgKgDjB/09vLHGY7iDlv0
8hYz1lhj8GeCwEtFOH8TiJZRcdDXWil8gcXaoebThoDsKFWHcPHtFxnWWcL5
6m959xlUWsD5EHPMHVwmNAul7VJ24PFfPyV1h7lDehoQfFNyACmb1W7ucOqw
09rMfyoQ/nYzuP4l9/fxzflsCudHgOw7ZwLng/2jb+IQzinWbnxf2aFkq+jv
0++MHWaA7N2p5LAB5O43mHyY/utCnxzPPzN0SAgJUl+gieBLTL3CmaGk4rC/
VtYifYkRnM/tplrKtAuTf0dTds1/Y2U4HxaeMPPQ+bD4sK2MWGGqa+RQdf/H
LWNvUUh4cRrD+WD/xSP4BqDw34Lg+12cGPNvsgmcv8X8x6GUWyZw82F8mP2N
LEf7Ddkx+e5rji5n2KEA53faeO5KC1KG2P/fxEFqXpzm6QkqDhOCS1Sm7zeF
82VAtIEZnH8AFF4lZhB7uRD802eAQEcJzofZ3+P1isVkoSkGH+Z+cHp4bgr3
Hzg9HDZDDS9Jc9TwykfwT4LSlZ8FnA9Ov1Ms4ObD+DD7/3wrfTDnoDkGHxY+
MD4sfMD277SA+58LFP9VlnD+9An8VWavEXxw+tSzgocPjA8LHxgfZr9D06Pj
M6ItMfgw9y9/4aH3f6El3H/g/FhnhRpelxF8cD7QtIbz639bFZzjsEENP6Ty
AgD0adnS
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
               3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQzbJ4khXjWUeHN2253Ua35R1gfJcJzUJpVsoOxVtF
f5+2c3So+bQhIDtK1YHHf/2U1AIHOD9CfPtFBjEE/z8I9Ns7MIDAAxWHrztv
df0VtXfYpJe3mFEGwYep19daKXyBxdYhISRIfYEmgi8x9QpnhpKKgziIPoTg
fwBqm3Udk39HU3bNf2NlOP86722x1G/ccPPQ+TNB4Ca7w5QJ/FVm3rYOp88A
AQ+HQz3L0X5DdTs4H0SdqUHwwe65hOAvfeGh93+jPZyfEnvHjfmHPdx8GB9m
/w3pmkQjVUy+xieVl7M0xR3+fCt9MKfQHhIf0mJw/WD5lyIOxzWtJp0Od4Dz
Ew5f1k7VdITzYfEX/PbyxxkPJRzQ4xcAZGXXsA==
               "], {{34.1672, 
               7.96406}, {34.1672, 6.231249999999999}, {33.30779999999999, 
               5.621880000000001}, {32.5422, 5.621880000000001}, {
               32.02969999999999, 5.621880000000001}, {31.515599999999996`, 
               5.885939999999999}, {31.14529999999999, 6.446879999999999}, {
               31.14529999999999, 9.481250000000001}, {31.587499999999995`, 
               10.0547}, {32.2203, 10.2469}, {32.6859, 10.2469}, {33.4625, 
               10.2469}, {34.1672, 9.54219}, {34.1672, 7.96406}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{39.5172, 5.300000000000001}, {39.5172, 
              5.81406}, {38.69219999999999, 5.81406}, {38.69219999999999, 
              13.592200000000004`}, {36.62499999999999, 
              13.496899999999997`}, {36.62499999999999, 
              12.982800000000005`}, {37.3672, 12.982800000000005`}, {
              37.449999999999996`, 12.982800000000005`}, {37.449999999999996`,
               12.517199999999997`}, {37.449999999999996`, 5.81406}, {
              36.62499999999999, 5.81406}, {36.62499999999999, 
              5.300000000000001}, {36.9, 5.32344}, {37.7484, 5.32344}, {
              38.07189999999999, 5.32344}, {38.39379999999999, 5.32344}, {
              39.2422, 5.32344}, {39.5172, 5.300000000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQHSG+/SLDMTeHmvs/bhmflnKA8UPeXv44o1HaYU33
7QyG9Qg+WH4Zgi/yyfF8Wi+Cv0EvbzFjj5tDjGqEzLkYaQfVJ83zzja5OawR
0uFL3yfl8Ccm9+i/KDeHg937mkwWi0PM++YK0b9QzGHKN7b4GWsQ/JKtor9P
n3OB88H2nXVx+LLv49Z0MVk4/wDIvMPyDjPBwA3OPwMCexB8mP/Q+c4TmoXS
qhTg/G4bz11pRooOOZw/F6TvdnM4CzLnj5ID6+JJVoylbg6bQP6UUYGYb+Lm
8CJL+9t0WVVIeN13hYjnqDqkgUAbgn9C02rS6ekucL6C48fkM6IucPNh/FYF
dtUzX+ThfHB4OUtC3LPZxUHjk8rLWS9FHB7s45tjPMsVzu/xesVi0ugG58P8
86Ytt9vot6QDenwDAEVe86E=
               "], {{44.44839999999999, 8.2875}, {
               41.60470000000001, 8.2875}, {41.62809999999999, 
               8.776560000000002}, {41.64059999999999, 9.242189999999999}, {
               41.89059999999999, 9.67344}, {42.11879999999999, 10.0547}, {
               42.5359, 10.318799999999998`}, {43.05, 10.318799999999998`}, {
               44.32809999999999, 10.318799999999998`}, {44.435900000000004`, 
               8.884379999999998}, {44.44839999999999, 8.2875}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4pASlen/C7wcTIxBQNQBxg96e/njDEdxB3nH
j8lnWBH8bM6fC9KZPR1WfntZcaZBweEMCGzxdFgrpMOXvk7ZwecEu+3so54O
5Ye3uc78q+yQA1J/2dOBhbNLPllPxUF86hXOjCAvDD5Yn6kqXH9CSJD6Ak1V
h26vVywmMxH8zxsCsmeFI/iTv7HFz9DxhOuH8WHmX8yPZz/nicbP9HQ4sWtH
L5sAgr83v+btzKfKDheg/D1Q/v19fHOMkxD+e5y48JpJvKdDp43nrrRFUPlb
Hg7OE5qF0rwUHVSfNM876+QBt+9XTO7Rf02YfJh7j2taTTod7wH3zwkQ/7s7
nJ8GAucQfDfVUqZZCxD8CPHtFxn8EHxwPCq7w82H8WH2g83vR/DB5td5OKh/
Unk5y1Pe4QsofLe7Q+NbwuGmdE2i0VJ3hy/7Pm5NnybuIAGKr1nu8PTg0PTo
+AxpTD4sPYHDd6W7Q9X9H7eMvUUddCcs+GF4DcEH2y/mAeeD49vRA64fxoeZ
37Y8/JSRCoK/US9vMSOLByR+6hD8NgV21TNXxB02QPmtUD5MHpxu34g7FG8V
/X2az8NBfteCfal+Eg6fQP5fDlW/RdYh8fBl7dRAT7h9PSD3CGLyYe4F5xdT
T7h/9tfKWqTPQfCfgNLPcQSfZfEkK8avCL4+KHzcvOB89PwJAD3Wdrk=
              "]], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWaBsBigfRjMjqSGFTYw51LKL1u4khg0A2ScC
ew==
              "], CompressedData["
1:eJxl1GtIU1EcAPCpkUhqpZtaznWnztomJdNSZNV/H0KQ7r1qRlLW1JpKZRZN
TAkCRa3Wh7SZ07SmftBgZZliDxo9MAM3Hygh2kPED6ZJWDIKX917z+65YH+4
cH+ce/7nfx73yHMK0wxeIpHIg3mSmceTeXzpDrNhhob0+ZEFy1sZ8F5j44Ec
st6PqA03aDDkMvEhAhTT5fedUxSI2MiKhFvJsxvitlIwc1btqgtTwFCh3nug
hARquDpztVUBY6FXszVFJHTuvtDqkbkTO3WceekU/Cz+z7szs7ugT5lY099G
QlwsE0dU0MX201LYfmx9Q4LFv3SDuUdpiOVCCYc/eu+/V0RDCps/IAq+2P0b
Y0tpWHEVTTZWK7AttzeX7jMpYDq7+VNcneDn4zdXDD3/m5tfk+Autl5VFPa1
pcSLA+0qbHNVxfERqRq7sSXixXKSGq2vVTChWzjtqBXMrWc1DfHa12l3dWo4
7/PXmldOA82up5caLPVM6GjogbKpvjElag91O0MFNtNEvmiQwvnm/ewx9YmC
ufXVk9gHmW6WucMwlRHcM0wosbn9rozCnr3cLVmai0T5wklwcBGBzkk8CVtO
pnzTFEfA4pOUcw1VJPxs6SCcCeEQXDvqk99JwmdlmG0tMBz07HlKpSDJ1tsm
ui5H7bMUPHR9v+IQyVHeZQoCS2qMzkUC1SGjkY0E+l7jdiQBTdro0YZTNMSw
2/9bhv3GZC+LK5diVxHeCodxO/IBGoiXVrvhcRA6R3cobLNro97iK5if3wlF
hnRAGgLFGe17nWoS1R+yA9WjIqGCzb8omJuHL4G+3ySYX8/15vvz/lFZYNJM
yLAfBUT7532VYC/aF7rzXGJs7n+0itH+eJLY3P/lJ9jIbGO/v7semxiOMdsu
kpFovFAJOj97SHQfNEvQemjd/SEIljMLeldzSJg8pNc1XApG47/i2yWQboys
W0ug8HjcOGbB/Hnmzd83XL6n22D9ffQPkLz/DQ==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4sWTrBh9ewIdau7/uGV8WsoBxo9RjZA5FyPt
8FhE9uTTZgS/fXn4KaMaBP8/COQj+MYgAOQ/cI13nBUo7bD7Vtff1OxAhzVC
Onzp+6QcIsS3X2RIC3T4su/j1vRrkg7CnxzPpwUGOoS8vfxxxkIxhzXdtzMY
uBF8sHnzAzD4qWlA8EwWlc+mAOeHc4q1G+crQtwH5EvNi9M8PUEF4n6WQDi/
dt22pHpOBP8N7z6DmWaBDr4XJ8b8a0bwW3j9109JVXF4jca31rky65lpoMNM
EIhUgYSfSaCDEcgdwSoQ/xoFOjwCMRxUHKRfPzKT0gh02Jtf83bmU2U4X+Xa
o2AGHwS/GhQf3koOhy9rp0o6BUL89VjRodvrFYtJKIL/nS1+hk8qgu9Z3azv
0wTlGyvB+Z02nrvSgpTh/DmLlHf+cVd1SAeFm1agwxkQyFF1yI9nPyfJiOAH
l6hM/18RAOdfPZpr0uAc4MAfG3DfaLkSnN8b0e3PeEEezu8D8QMkIf7pCXDQ
+KTyctZLEQdNq0mn6/8g+O6qpUyzSgLhfFj6a1dgVz1TgkiPsPQJAIWDF5Q=

              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQA2IQLfP6kZmUS7ADAwg4iDnA+EFvL3+c4Sju0OP1isXE
FsFvDvSc22CE4HtWN+v7MAU7nAEBHwT/gWu84yxBCTi/6v6PW8baknD+WiEd
vvR9iqjqPypDzD8VBDEvR9WB8+eC9M1xCP5jEdmTT40R/JkgcDPQgYWzSz7Z
D8FXufYomMFHGc6vBtnvreRw+LJ2quSnQIfSw9tcZ95VdFB90jzvLFsQnL+1
pebCZlkEH2YfmB+rBOenpgGBmzKc7zKhWShtF9T9ekEODb+tCs5pqDjUrtuW
VK8Y5PCqeKvo72wVB3WQfVZBDj/fvj5guVjFIT+e/ZykL4L/eUNA9qxoNH4/
gr+6+3YGw3qEfTC+cOWkkrNHFOH8/yBwXsHh/j6+OcZmCL6rainTrD2BEPe3
ycP57muOLmewkILzwfFzT9ThO1v8DB/RIAeNTyovZ70UcYgQ336RwQvBf7F9
PfPzFgQ/HWTuqiCHGlB4vxaDhOfOIIg4myScD0s/ML6JMQiIOkxY8MPwGVsw
nG+jc2XWM10EPxJkvx2CD0uv6HxYegYAr0U+OA==
               "], {{
               74.73439999999998, 6.96094}, {74.73439999999998, 
               5.8374999999999995`}, {73.7297, 5.621880000000001}, {
               73.34840000000001, 5.621880000000001}, {72.76249999999999, 
               5.621880000000001}, {72.2734, 6.017189999999999}, {72.2734, 
               6.56719}, {72.2734, 7.653130000000001}, {73.56249999999999, 
               8.024999999999999}, {74.73439999999998, 8.084380000000001}, {
               74.73439999999998, 6.96094}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}}}, {{{80.5172, 5.300000000000001}, {80.5172, 
              5.81406}, {79.6922, 5.81406}, {79.6922, 13.592200000000004`}, {
              77.625, 13.496899999999997`}, {77.625, 12.982800000000005`}, {
              78.36720000000001, 12.982800000000005`}, {78.44999999999999, 
              12.982800000000005`}, {78.44999999999999, 
              12.517199999999997`}, {78.44999999999999, 5.81406}, {77.625, 
              5.81406}, {77.625, 5.300000000000001}, {77.89999999999999, 
              5.32344}, {78.7484, 5.32344}, {79.07190000000001, 5.32344}, {
              79.3938, 5.32344}, {80.24219999999998, 5.32344}, {80.5172, 
              5.300000000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQA2IQ/WL7eubnF0IdGEDAQcwBxg96e/njDEdxhwjx7RcZ
TiH4AXJiWb77EXwxj4A/Ev2hDmdAwAfBf+Aa7zhLUALOr7r/45axtiScv1ZI
hy99nyKq+o/KEPPDoeblqDpcO5pr0vA6BM7f8PDl1E0HEPw0MAhxYOHskk/2
Q/BVrj0KZvBRhvOrQfZ7KzlMWPDD8FldiEPp4W2uM+8qOnzaEJA9azKC3xTo
ObdhFYIPsw/Mj1WC81NBxropw/kuE5qF0nZB3b87xKHht1XBOQ0VB6/qZn2f
dSEOr4q3iv7OVnH4ArLveIjDz7evD1guVnGw0bky69lNBP9AraxF+gs0vkwo
nF8RscL0rHUo3D4YX7hyUsnZI4pw/n8QOK/gsKb7dgbD4RA4X+iT4/k0T6j7
2+ThfPc1R5czWEjB+eD4uSfqcOSydqrkohAHjU8qL2e9FHFQfdI87+w1BH9r
S82FzYKhcL6JMRCYhzrUgML7tRgkPN1CHdJB9rFJwvmw9APjg/UZizrE5h79
t2kygs/5c0H65l0IvhrI/lMIPiy9ovNh6RkAg9FH9Q==
               "], {{
               84.93439999999998, 6.96094}, {84.93439999999998, 
               5.8374999999999995`}, {83.9297, 5.621880000000001}, {
               83.54840000000002, 5.621880000000001}, {82.96249999999999, 
               5.621880000000001}, {82.4734, 6.017189999999999}, {82.4734, 
               6.56719}, {82.4734, 7.653130000000001}, {83.76249999999999, 
               8.024999999999999}, {84.93439999999998, 8.084380000000001}, {
               84.93439999999998, 6.96094}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
              1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI1IGYCYpnXj8ykFMIdBGID7huVKzvA+E8SF14zWa/i
cKBW1iL9R5hDzacNAdlRqg6xuUf/bbqM4JsYA8F0BL/H6xWLSW2Ywx1N2TX/
Nys7NAV6zm0oCnMAKTPerOSg4Pgx+UwhJh+mH2zfl1CHhJAg9QWaCL7E1Cuc
GUoqDpURK0zPKofB+QXx7OckNTH5YPuNleH8oLeXP85wFIebh84H+8NY1CFC
fPtFBrYwh6r7P24Ze4s6BMiJZfnaI/gbHr6cuikEwZ+w4IfhsywE/wwIrEDw
webuDoObD+PD7AebV4HJb1VgVz3zRR7Ovw3yz2EFh0iQ++rCHKTmxWmenqDi
cO1orknDdQQfbP+ZMIcNqk+a5/mqOOy81fU39XiYw978mrcznyrD+bD4hvGV
rz0KZqhRgtj3ABp+wkqQ8P6M4IP9yxYO58PSC0w/enoCAAt8CDk=
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
               3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQXZ+1p2Tyi0gH4cpJJWdZJBxgfGMQKJZwEL957nvw
YwRfQv+uCttDBL/dMeHphVsIvrohxxoZIF9+14J9qX4SDjrtYjfPXY90OAMC
b8QdzDtBGiId3rTldhvtFnOY8375Me/9UPk1og4LXLd9/rsGwY9Msb7vPxWT
H6UaIXNujwScn5IGBMuk4e4tP7zNdeZeBQeB5gOnFn6NdEgFyR9TxskHq/+r
7FCSMfFtzXsEv3zffCn9twh+C1C56zMEHxQcjU8jHarv/7hl/FrZ4bzS7Z91
j6DytcoOPdPzhJpvRDr8B4F8JYcXasAAOgINr8kKcPeDw8NaFs7fm1/zduZS
hHw6yL3flCD6siMdfr59fcBSWRUS3lIIfoT49osM2yLgfAXHj8lnAiMc3i9a
r3B2hyKcvyPYKuL/chk4H+y+emB8ewT8kaiOcJgJAjtFHPLj2c9JnkTwNa0m
na7/geDzMGm3ixlGOqwV0uFLvyfq0DDVuTsnHRE/IO/KFEU69EV0+zMKiDkA
Q+PAqc5IuP4ls48obFiF4Je/BOq4guDD0mMaGIg7oKdXAPaiQD8=
               
               "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3fI6cIdcaqRDyNvLH2c8lHTIF2o+cEox0uFNW263
kbSYg9Anx/NpTyMczoDAGlGHN7z7DGaeQvAXT7Ji9J2C4AeXqEz/3xLh0BfR
7c+4QQLO7wfxP0jB+TGqETLn/sg4yDt+TD4zNcJhjZAOX/o7BYeZILA2wiGc
U6zd2F7J4cX29czPz0Q4VN//ccv4tbJDbO7Rf5u+Rzg0/LYqOLdCxUHdkGON
jFQknG9vGrfLMwWT/x8E5ivC+WD7beQdQN5vTYb6d7Y0nJ+SBgTLpODq1T+p
vJyVKeWAHl4AwM2ToQ==
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 
               3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, {{{
               111.12200000000001`, 6.184379999999999}, {111.12200000000001`, 
               7.912499999999998}, {109.87200000000001`, 8.964060000000002}, {
               108.18299999999998`, 8.964060000000002}, {104.57499999999999`, 
               8.964060000000002}, {104.57499999999999`, 8.549999999999999}, {
               105.43399999999997`, 8.549999999999999}, {105.43399999999997`, 
               3.914059999999999}, {104.57499999999999`, 3.914059999999999}, {
               104.57499999999999`, 3.4999999999999996`}, {
               108.19100000000002`, 3.4999999999999996`}, {
               109.88799999999998`, 3.4999999999999996`}, {
               111.12200000000001`, 4.520310000000001}, {111.12200000000001`, 
               6.184379999999999}}, {{109.89499999999998`, 
               6.199999999999999}, {109.89499999999998`, 
               5.4281299999999995`}, {109.89499999999998`, 
               3.914059999999999}, {107.85599999999998`, 3.914059999999999}, {
               106.57299999999998`, 3.914059999999999}, {106.57299999999998`, 
               8.549999999999999}, {107.84800000000001`, 8.549999999999999}, {
               109.89499999999998`, 8.549999999999999}, {109.89499999999998`, 
               6.965629999999997}, {109.89499999999998`, 
               6.199999999999999}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KP09+PHS2X/iHPbk17ydeVTJAcZ3mdAslGal7BDK
p7tp7nsE3ydJIMLyCYKfK9R84JRiLJx/vGzffClxBP9Blcg6d05MvvK1R8EM
Z5TgfPc1R5czRCg5tBw4tdBVDMGHmQ/jw+yH8b/8vVLx8h2CD3M/Oh/dfzuC
rSL+L5eB83sjuv0ZJ8jC/Qvjw+yD8WHugfFh/oXxYf5B57cqsKue2SID59fc
/3HL+LQ03L8wPsx8GB9mP4wP8y+MD3M/Oh/mPwAjdtcz
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}}}, {{{134.07699999999997`, 
               9.110939999999998}, {134.07699999999997`, 
               10.257799999999998`}, {134.07699999999997`, 
               13.137500000000001`}, {131.258, 13.137500000000001`}, {
               128.42499999999998`, 13.137500000000001`}, {
               128.42499999999998`, 10.270299999999999`}, {
               128.42499999999998`, 9.110939999999998}, {128.42499999999998`, 
               7.96406}, {128.42499999999998`, 5.15625}, {131.24499999999998`,
                5.15625}, {134.066, 5.15625}, {134.07699999999997`, 
               7.9281299999999995`}, {134.07699999999997`, 
               9.110939999999998}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/T348dLZUxIcum08d6U1KTnA+DGqETLn9kg6MGq3
i93sS3B44BrvOEtQ0oF9jUxUSnOCw8HufU0mi8UdLLacKNtXneCgsGvBvtR1
Yg5HFDYUZRQmOLQqsKueMRFzOO5t3umYgeD/B4FoBB9sflCCg4kxEFwWcwBR
xt4JDm0g+SviDjNBwDHBIT0NCNgkHYozJr6tsU5wUP+k8nLWSQQf5n4Yn4Wz
Sz5ZTwXO11WU/5KzTdXh8FeNmH67BAfRHq9XLF/UHKY6d+c8d05wCLglXZMY
pOnwsy5rT0l8gsPk9taoyzWaDosLbLmupyP42XtKJkuUIPgg55/rTnB4FCG+
/aKCpsPfKxUv1SYmOMguf+GhJ68OD0+P/bWyFs9VEfw1R5cz/FB2QA9/AMfc
qqE=
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {{{136.898, 5.8734399999999996`}, {136.898, 
              6.2203100000000004`}, {136.61299999999997`, 
              6.4593799999999995`}, {136.32500000000002`, 
              6.4593799999999995`}, {135.97799999999998`, 
              6.4593799999999995`}, {135.739, 6.17188}, {135.739, 
              5.885939999999999}, {135.739, 5.539059999999999}, {
              136.02700000000002`, 5.300000000000001}, {136.31299999999996`, 
              5.300000000000001}, {136.65899999999996`, 5.300000000000001}, {
              136.898, 5.5874999999999995`}, {136.898, 
              5.8734399999999996`}}}], 
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}}}, {{{144.07699999999997`, 
               9.110939999999998}, {144.07699999999997`, 
               10.257799999999998`}, {144.07699999999997`, 
               13.137500000000001`}, {141.258, 13.137500000000001`}, {
               138.42499999999998`, 13.137500000000001`}, {
               138.42499999999998`, 10.270299999999999`}, {
               138.42499999999998`, 9.110939999999998}, {138.42499999999998`, 
               7.96406}, {138.42499999999998`, 5.15625}, {141.24499999999998`,
                5.15625}, {144.066, 5.15625}, {144.07699999999997`, 
               7.9281299999999995`}, {144.07699999999997`, 
               9.110939999999998}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/T348dLZVxIdum08d6U1KTnA+DGqETLn9kg6MGq3
i908l+jwwDXecZagpAP7GpmolMOJDge79zWZLBZ3sNhyomzf7kQHhV0L9qWu
E3M4orChKGNjokOrArvqGRMxh+Pe5p2OKxD8/yAwG8EHmz8p0cHEGAguizmA
KOPuRIc2kPwVcYeZINCY6JCeBgRskg7FGRPf1lQnOqh/Unk56ySCD3M/jM/C
2SWfrKcC5+sqyn/J2abqcPirRkx/XaKDaI/XK5Yvag5TnbtznjcnOgTckq5J
DNJ0+FmXtadkfqLD5PbWqMs1mg6LC2y5ri9H8LP3lEyW2ILgg4PndKLDowjx
7RcVNB3+Xql4qXYx0UF2+QsPPXl1eHh67K+VtXiuiuCvObqc4YeyA3r4AwDQ
obD6
               "]}], 
             
             FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYCYnvTuF2eV5IcZswEgkp5h+Pe5p2ORxD8E2X7
5ksdhvHlHJRv/6zLOpDkkJIGBMukHXQ2zX2/fFeSw/kzQKAj7RDKp7tp7vYk
hy/7Pm5NvyblkC/UfODUTAT/4yXfJIEpCD5I25kIBH9xgS3X9f4kB2MQcFZw
+L0SqANofjinWLuxvZIDzL0CsQH3jcqV4XyJqVc4Mw6pwvmiPV6vWKZoOPQf
+qoRszrJIR3kXjctB6DvEp5WIPjMYUAH+yL434MfL52tkeQgt/yFh95+DTi/
5tOGgOwqNTjf5wS77WxTVYfJEixhfJZQ+VsqDvFPLyjddkTwYebD+MDQ21MS
DeVHqcL5YPeWqMH5mfkfWk+WqEPC0x9q31d1B4stwBhxTnJYr/qkeR6vhsN1
UIAFJzl47K+VtVDXdADGxjHv9CSH/yBgrwnxfz6CD3Tdz7pJaPKLEfbB+Bv0
8hYz7lGF88Hhf18Zkh76oeGlpuTAvkYmKqUeap68osPsIwobinSSHNLAQBwe
Xh5rji5n+CEG5zOAwAME/2D3viYTZgTfBJwARB1A3jE/ieCjp1cAt/s+8A==

              "]]}, {
             Thickness[0.0064]}, StripOnInput -> False]}, {
          ImageSize -> {250.00185305105853`, 26.141935740971356`}, 
           ImageSize -> {156.25115815691157`, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {157., 17.}, PlotRange -> {{0., 156.25}, {0., 16.34}},
            AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.5061454830783556], TraditionalForm]], 
     NCache[{-
       Log[200], -10.008848068193954`}, {-5.298317366548036, \
-10.008848068193954`}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
         GraphicsBox[{
           Thickness[0.015605493133583021`], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5BjQ2JepxqaGFXQOlnhg1
AEHiAlU=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4h0OTY+OS6g5tLAc7Tf8rukA45847LQ285+W
w5viraK/u1Ud/G9J1yR+0nKI4BRrN16vDOff1pRd858Zwf+waL3C2QglOF+4
clLJ2RIFOP+Ba7zjrIvycPNhfJj9MPUwvvOEZqE0KUU4Pz0NCNQQ/BkzgWCn
ooO+1krhC0+g6rOUIO4+remw8tvLijMFShB9xxD8/yBgj+CLgOxtkXOIVo2Q
OXdH0CEj/0PryS1aDsFvL3+ckSjokBJ7x435h5ZDuwK76pkQQbj7IfICcH6T
eC1rptt3e3Q+zL1Lbi1/bHiY1QGd3xfR7c+4QQLOP9i9r8lksbjDy9rH2efX
sDp82fdxa/o0cYdekDoDZoc0MBB3uM57Wyy1jNHhDAj4iEPCQ/K/fRDIXY7i
DvNPTF6Svew3nA9zDzrfxBgEROHqq+7/uGXsLeqg8Unl5SxPVgcY/wbIvm/s
cP4RsDu54Hz3NUeXM0gIwvn3QfFrKOQAMx/Gh9kPUw/j25Y41p6eww/nvwD5
PwfBl9koNp9JgRfuf7B/I7ng4bMcFH7OXPDwg/Fh4Qvje+yvlbVQh6a3FCVo
OoS6f4WSAwMIOIg6rBXS4UtfpwR3f/nhba4z/yL4K0DpZ4IyBj8GlI5qEHyI
+8TgfFj6g/Fh6TMDRE9ThqdfnxPstrNNVeDp2+/ixJh/i1UcJObFaZ7+oOlw
CpTO5FTh6QmWX9HzM4wPAJmqwrw=
              "]], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
               1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQ/SJL+9t0XVMHE2MQEHWA8YPeXv44w1HcYcYE/ioz
bhM4v/a3VcG5HwYOHvtrZS2Oazksub+Pb85jAwefE+y2s021HWwrI1aY3jVw
EOnxesUSou3gf3FizL/JCP7nDQHZs9wR/G4gZeKI0L9BL28xow7C/Okg+7O1
HNLAQMLhPwjYazkc7N7XZLJYHM6vvP/jlnG3uENm/ofWk1M0oerFHTaCzPuj
AXf/r7evD1g+RvAnt7dGXY5B8Jk4u+ST36lj8GHhs171SfO8Xg2HKpB93qIO
U0D6/2jC+Swg9eu04HywvmBtOP/Pt9IHcwR14fwTh53WZs7ThZsP48PsT4m9
48YsgeA/TVx4zURfB84Hh2+ztsOOYKuI/8fFHfQV5b/kTNN2+LLv49Z0Mwk4
X37Xgn2pfhIOf0D+X6wNCbd6CQd3UDg/14Go3ybn0MhytN9wuSGcnwyyP8MI
bh+///opqR6GGHyY+7eY/ziUssoQ7j+w8GUjOB9svrsxnK/xlnefwUoEH5Qs
TB6awPno6RMA1JMutQ==
               "], {{17.4391, 8.192190000000002}, {
               14.654699999999998`, 8.192190000000002}, {16.051599999999997`, 
               11.632799999999998`}, {17.4391, 8.192190000000002}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQA2IQ/WFDQPas69YOFfd/3DLmlneA8dcK6fCl31NyKNkq
+vv0OiuHn29fH7BcrOJwsG15+CknSzjf6wS77WxWBP/Pt9IHcxwt4PxPIPOO
mztUg8yfrQTnM4CAgzKc7wMyZ6uKg8y8OM3TF8whtIGaQxoIqFk4XLga9ka/
Wt1hJghkWjhs1MtbzFijAbd/s/mPQylZmg4xCo4fk88g+Okg/WxWcP7+WlmL
9BIrh+TYO27MEZoO4eLbLzLss3KQW/7CQ2+/hsMMkPmeVhB7l2k41P+2Kjgn
YQWx/7c6nK+jKP8lJwzBrwF5pErNwb7p0fEZ2VYOG1SfNM97q+pgUxmxwvQs
gn8GBGSs4XxweDVaQ/wRqgbnS0y9wpmRpA7n/wXRFzUg8cNuDfGXmxaEPmYJ
54P95WEB50Piy8whISRIfUGmBpx/GuQOHSU43xgEJivA+eD4WSACMU/CEs4H
+2+1FZwPSy+v23K7jaIlHNDTEwB4zgrz
               "], {{26.323399999999992`, 
               7.77344}, {26.323399999999992`, 6.590630000000001}, {
               26.323399999999992`, 5.63438}, {25.081299999999995`, 
               5.63438}, {24.317199999999996`, 5.63438}, {24.0188, 6.27969}, {
               23.970299999999995`, 6.374999999999999}, {23.8031, 
               6.770310000000001}, {23.8031, 7.724999999999999}, {23.8031, 
               7.8328099999999985`}, {23.8031, 9.303130000000001}, {24.4359, 
               9.92344}, {25.1406, 9.92344}, {26.323399999999992`, 9.92344}, {
               26.323399999999992`, 8.968749999999998}, {26.323399999999992`, 
               7.77344}}}], 
             
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
               0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
               3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAmIQLe/4MflMrKODiTEIiDrA+EFvL3+c4SjukHD4snbq
SQcMfqsCu+qZLTJw9ej8EJD6g3Jw9eh8c5u9QdMWasL5NZ82BGRbaTkc17Sa
dPq4A8Q9wVoOM0FgIYKvO2HBD8M2BP93TO7Rf00Ifv1vq4JzBQ4OLSxH+w2/
azrckK5JNDpqA7cfxoe5l3XxJCtGUQcMPsy/MQpAD92xw+DDwgtsnqm9Q9X9
H7eMvUUdlr/w0Ptv6ADnB5eoTP+fgeCzgMyfi+Dvr5W1SDdxhPPR4wMAVBGt
UA==
               "], {{32.271899999999995`, 7.689060000000001}, {
               29.320299999999992`, 7.689060000000001}, {32.271899999999995`, 
               11.4891}, {32.271899999999995`, 7.689060000000001}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}}}, {{{46.09219999999999, 8.2875}, {
              46.09219999999999, 8.526560000000002}, {45.8656, 
              8.526560000000002}, {45.69839999999999, 8.526560000000002}, {
              39.185900000000004`, 8.526560000000002}, {39.0188, 
              8.526560000000002}, {38.7922, 8.526560000000002}, {38.7922, 
              8.2875}, {38.7922, 8.04844}, {39.0188, 8.04844}, {
              39.185900000000004`, 8.04844}, {45.69839999999999, 8.04844}, {
              45.8656, 8.04844}, {46.09219999999999, 8.04844}, {
              46.09219999999999, 8.2875}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQ3eP1isVkp7dDzf0ft4xPSznA+CFvL3+c0SjtcH8f
3xzjRQg+WH4mgu+iWso0qwHBf5K48JpJvbdDjGqEzLkYaYcI8e0XGcq8HdYI
6fCl75Ny0J+w4Iehn7fDwe59TSaLxSHmvfSC6F8o5nBc02rS6fkI/vIXHnr/
D3rC+WD7Dng6fNn3cWu6mCycfwBk3mF5hzMg0OMN5/8HgfUIPsx/6HznCc1C
aVUKcH63jeeuNCNFh/k2OldmrfN2OAsy94+Sg/m1o7kmGd4Om/TyFjPKqEDM
V/d2eJGl/W26rCokvC55QdyRo+owYyYQVCL4v2Nyj/7r8oTzg0tUpv/n8ISb
D+O3KrCrnvkiD+eDw8tZEuKeZZ4OGp9UXs56KeIg8MnxfFqvF5y/v1bWIr3E
G86H+edNW2630W9JB/T4BgCDPvSb
               "], {{54.3484, 8.2875}, {
               51.504699999999985`, 8.2875}, {51.528099999999995`, 
               8.776560000000002}, {51.54059999999998, 9.242189999999999}, {
               51.79059999999998, 9.67344}, {52.0188, 10.0547}, {52.4359, 
               10.318799999999998`}, {52.94999999999999, 
               10.318799999999998`}, {54.22810000000001, 
               10.318799999999998`}, {54.33589999999998, 8.884379999999998}, {
               54.3484, 8.2875}}}]}, {
             FaceForm[
              RGBColor[1., 0., 0., 1.]]}, StripOnInput -> False]}, {
          ImageSize -> {102.53620921544207`, 26.141935740971356`}, 
           ImageSize -> {64.08513075965129, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {65., 17.}, PlotRange -> {{0., 64.08}, {0., 16.34}}, 
           AspectRatio -> Automatic}], StripOnInput -> False], BoxRotation -> 
        0.4188790204786391], TraditionalForm]], 
     NCache[{-Log[
         Rational[
         500, 3]], -6.502290170873972}, {-5.115995809754082, \
-6.502290170873972}]]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      GraphicsBox[{
        Thickness[0.0585480093676815], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQvSPYKuK/uoiDSOWkkrMu0g5f9n3cmv5N2CHk7eWP
MxqlHNYK6fCl3xN26I/o9mcMgPLthB1mgoGkg/onlZezPAUd+kDyAuIOJctL
Nvzr53OAmCvmMAOsjhvOB6sr4IDzt3ltsJhTyeqQBgbicP4D13jHWRul4Pw3
bbndRtayEHsjORycJzQLpXkpOpgYA0Exl0Pp4W2uM2OVHLaC1FvyOtzRlF3z
f7Oyw8HufU0mhwUcGn5bFZxboeIgDPLnESE4/wwIvBGF8yvv/7hl3C3mADLW
eLMSnA/2d58S1J1iDu8XrVc4a6HkgB5+AEOljNk=
            "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQvVZIhy/9nojDfzAQdDh/Bgh0pBzuaMqu+b9Z2eGB
a7zjrEAph/LD21xn/kXwdRXlv+SIqeDkvyreKvo7W8Wh5v6PW8anJR2eJC68
ZrJexcEYBIQRfIVdC/alvhOH8w9272sycRZ3yMz/0HrSRMVhHch9cuIODCAw
QdkB7N46MYdHEeLbLzqoOOwItor4ry7q8PPt6wOWyqoOwpWTSs4eEYLz7Usc
a0/LcMP5Hlv9jye3/bMvBfnnriKc/6Ytt9totgycD3bHYnEHjU8qL2d5sjqY
gB0u6pCeBgLccH60aoTMORsBOB9sTrWQQ6sCu+oZE3EH9zVHlzNECDuog8zR
lHDYCXJvu5DDl30ft6Z/E4HzY0Dm3BGBqPOE8YUh/p0nCDHXWtChHWRuiCBE
HaeAw1avDRZzLPkh9E4eh4LlJRv++XM7FILo8xwOL2sfZ59fww7nBzzxvGQ6
mRXOBzt7MxOcD6b9GaDpgcPhwu9j1+fd/G2//Nbyx4aHOSH+/cPgILNRbD7T
Ai6Iuv2MDmdB6caHF86fMRMIIvng/P2g8HzM7zATDBgg/tgiALXnjz2MDw7e
tB9wfs7UhEKL4s/2YGX1/HA+xHweOB/szxwOhxbxWtZMt9/2YGOesTksAbub
1QHGB7uTRxDOB6crBxFIfFzjc0DPDwBdBGhp
            "]}], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lOHndZmzlN3iFGNkDk3R9SBhbNLPnmdusPO
YKuI/+xicD4DCCgQ5m8x/3EoZZW6wwPXeMdZE8Uc/n4rfTCnEMHf4dD06HgE
gl/326rgnAeUX4jJfxQhvv2ig7pD0NvLH2ckQvVbqDs8BMkHijlk5n9oPWkC
td9BzOFV8VbR39rqDn0R3f6MAgg+WJ5BzOENiM+t7lB1/8ctY29RB9Eer1cs
IWoOa4R0+NL/CTh47K+VtUhXdTgDAj58DsYg8FgJzr8PsvejPJzfzOu/fgqr
pkNqGhC4KTq0gPiqmg78sQH3jdIVHcDha6fpcFtTds3/ZgRfuHJSydktCD7Y
vw8VHZ5naX+bLovgH9+1o5ftggacP2MmEOxUhPPDOcXajf0R/GqwvxQdSg9v
c515VxHifmNFh/8g0K/osBbkTz8Fh1YFdtUzJbIOzhOahdK8FBxMQMqCZR26
bTx3pTkpOBzo3tdkoozgzwHZ+1MGgw/xt4LDdlB6aZeBuKcewVe+9iiYYQ2C
D/G3gsMOEH+5DCQczyg41IDdLeuw4tvLijMToO49rwBx7zkliL+iFSHxeEAF
zjez2Rs0rVEdzgeHw0UZhxe1j7PP5/BB05kMJNxu8kL0J8g43OC9LZZahuCD
/b+ZB84H2/+f20H1k8rLWSsRfHA+sZGF82s+bQjI/qUK5xtorRS+kKIG5zeA
0nOGmkPJ8pIN//h5IOm5Qc2hRbyWNdON1wE9/wEA9Rd5Yg==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4q3mPw6lrNJ1qL7/45bxbEUHGN8YBJiVHKZO
4K8y89Z1mD0TCDyVHPxvSdckftKB89eqPmme14vgb9DLW8wYowPXn5oGBG5Q
/mFFhwaWo/2G07UcolUjZM7JSDrMWaS880+7loP8rgX7Us9JwPlv2nK7jXbj
5gtXTio5myLhEB8SpL7gpZZD8NvLH2coSjjoa60UvsCiDec/iBDfflEBwT++
a0cvm4G2A8i5MyMlHGaAaEttBxGQeS0SDlNA/u3WdUgHudtMEaJ/ga7DHU3Z
Nf+TEeEDli9D8GHhBwC5NJCT
           "]]}, {
          Thickness[0.0585480093676815]}, StripOnInput -> False]}, {
       ImageSize -> {37.579923287671235`, 35.94516164383562}, 
        ImageSize -> {17.081783312577834`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {18., 17.}, PlotRange -> {{0., 17.08}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}, {
     FormBox[
      GraphicsBox[{
        Thickness[0.017882689556509297`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

           "], CompressedData["
1:eJxdlXlMVFcUh98ojLghy7x5w8xQ5i0Ddk+ERFDjO4aIyh+laqMYMWorQ1pr
xUgbiaK4FENwIcVEIEpwiUtD46StRDGC1WpNCxY1xVqbYhRtCVBLq4Ci4Nx7
5p4JvcnLy3fz7rnn/M7y1PfXLsgdLUmSJfCsDzyjAs+znq4LaZe8kPSv0Vk9
1g2Cc32BleGGb6cOXFz1pRceN/aezvvMjfslIX6w8lBbSlaINw9Oy7821wt3
Zy+fVT0/eP41L7zXc7O3cqsL/vro9b79Bw3Yk12WZfErUNg+8FvyOR2a2aqT
0f4VjbiKrdIQT1r2bvuUJA33z4Z4AbM/SyEeZmuLA072dW5oztcgj9m1Okfa
2+XE7/s12M/2bwf9HWfAVzFvRObNVIm5nVqN+GrDmd3WKANshV8UtKTo8JTp
pnvh91fj64Y/UIlTkgOrIoGY2x1yQ+svi7rfnm7ATs8Yb7PNBaUz5jX4bmjQ
znTrdcLXb31yxOI2YKk3230tJ47On1k4LXv4B5mYx1USTVxwvMA/tDcS7R3W
MS9tE+DR4VOeloigzrsmwI6JWaf25RrwXVnjtpQjEXS+s+j+6p8/DiPm+Thm
GckPh0y/t2N7TYsBO5Si8A8zBs3zazf1VD3Q4cbglVs1t/tNcV/N1YqjqxOf
mFyXCpV4I8v7xhAzmZIDuvld9W/+2P3EvMO+T1dhG7ffT8z9bx4grs/0px54
OmCml2+P8WWq0PFO54oXCc9MntdbKtbB8HNTYgt0WMf0yZKgmNXpCQMusvj1
MGKu1yIrMa+XuDEwt6koPnVOiLm9cp1YxMvk8SVagfvj1NC/wnD0O0f4Pwp2
s/ovj0f970tYR0fj4DT7Pk1COz4HtDI9lwyZPO9JduJNTL8umRjjk+k89oeN
8idY3C9YxM/7xyLjvQ/DqL8wvnDUpU/Gev4vPFg3CvZxvhUy6i4flyodMJnN
kdIIjKfDDXt5n49HPapVaOLxjsc+aFShmOc3EvvrHw3Osjj/jMI++kaHWGbH
iCH9ud3vYyk/6IdMjPWtEM9hfqU6cB716sQt7LvnGjF//xriTy/Vz65apgXz
otA84BymBOsqgbi7ZE3ZlDsJqM96O+WX6xMl4/3RDrTzhw11XaLA56z/99nw
vMtOLPIrWOQ3h80Dt0z54/fdDDHXI10h5ueKFbz/ugyehtrG3L+Dc7dMCdaD
E0Q/Yt6coLfdWyjVqTi3V8aTnjjXVWL8T2jE/NwBjfQWLPQWzOfWMRV+4nNd
xfqyv4L7iSpUMv/TXLB4rH1n8iMPxhnrhBOsTlo9qEtBHLGoP8H8/nV21HuP
SnpgXWkj+6HbIBb/P57eJhf8///4EtP+RMY=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4vrfVgXnMgwcYlQjZM7NEXWQnhenebrAwGFn
sFXEf3YxOJ8BBBQI80u2iv4+nWfg8MA13nHWRDEH8alXODOCEPwvO291/XVF
8CPFt19ksIPyCzH53G6qpUxWBg5Bby9/nJEI1W9q4PAQJB8o5uB/cWLMP2Oo
/Q5iDv3BJSrT9Q0c+iK6/RkFEHywPAOUL2/gUHX/xy1jb1EH9/21shbt+g5r
hHT40v8JONR82hCQPUvP4QwI+PA56CrKf8kR04HzXxUDPaitCedHKzh+TJYx
dEhNAwI3RQhfx9CBPzbgvlG6okMtKHwtDB1ua8qu+d+M4AtXTio5uwXBB/v3
oaIDr//6KakaCP6fb6UP5jAi+GB732jB+eDwbULwTxx2WptZp+VQenib68y7
ig7pIHelaTn8B4F+RQczm71B0xo1HVoV2FXPlMg6PM/S/ja9VtPBxBgIgmUd
vE+w284u1XQ40L2vyUQZwZ8zEwh+yjh4ofFngOhKTYftoPTSLuMQcEu6JnET
gi+//IWH3n0Ef84i5Z1/nms67ADxl8tA3PVf06EGHB+ykPg8DHXveQUHU5B7
GXUcqkHy0YoQd37WhfO3mP84lBJlAOdv0stbzDhH3eFF7ePs8zl8DhtB/Bp1
iDtv8jr8evv6gGWyusMN3ttiqWUIPtjczTxwPsRd3BD3tiP4f0HxcRHBX6/6
pHmerj6cnxJ7x415BoK/AewefYeS5SUb/vHzOIj0eL1i2aLv0CJey5rpxuuA
nv8A5+mNLw==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4pKtor9P5xk7VN//cct4tqIDjG8MAsxKDk8S
F14zsTd2mD0TCDyVHA62LQ8/JYTgF6zpvp3xwAjO/7whIHvWcSO4/jMgsAfK
P6zocFu6JtHoqaFDtGqEzDkZSYfnWdrfpt81dJDftWBf6jkJOP9NW2630W7c
fOHKSSVnUyQcTh52WpvJZ+QQ/PbyxxmKEg4b9fIWM8og+NxuqqVMWgj+32+l
D+YYGjmAnDszUsIhPQ0IzIwcREDmtUhA/BtvDBVXhOjPMna4oym75n8yInzA
8mUIPiz8ACoIlDo=
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{27.587500000000002`, 
           2.3124999999999996`}, {27.587500000000002`, 2.75469}, {
           26.428099999999997`, 2.75469}, {26.428099999999997`, 
           13.818800000000003`}, {27.587500000000002`, 13.818800000000003`}, {
           27.587500000000002`, 14.2609}, {25.9859, 14.2609}, {25.9859, 
           2.3124999999999996`}, {27.587500000000002`, 
           2.3124999999999996`}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYCJAQEYkWhmJDWExHGxiVFPLTOJEaeFv2gd
JshsAKgSAlc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4vv7+OYYczk7mBiDgKgDjP9l38et6dPEHOyb
Hh2f8doJzvc+wW47uxbBDy5Rmf6/wsmhL6Lbn1FAHM5vU2BXPXNFAs4/fzXs
jb60Jpz/PEv72/S/mnDzaj5tCMi20oLbB+PD3IPOf1G8VfT3ay2Hm9I1iUay
TnC+A0j/b0c4f/kLD73/Px0dWnj91095quUg7/gx+cxbR4c/30ofzCnUcuAB
CqcucHB44BrvOGujpMOXnbe6/i61c0iJvePGXKHlULCm+3bGBDu4eU9B7u5F
8OtZjvYbuiP4Z0AgxwaDD3M/j5tqKdMqBD81DQjabOH8flAA9dvCwwfGh4Uf
jP8fBOSl4HxYeMP4sPiB2Y/Oh8V3jAIwQPbYOFTd/3HL2FvUoQTo7NNxtnD+
/lpZi/QtCD4HyP1cdnD+Br28xYxrEHxw/P22g5sP48Psr/1tVXDuhi0GH+Z+
GB/mPxgfbI+MFoS+g+DPt9G5MivOweFNW263kTTUfykODq0g86aIOiQcvqyd
mukAd48r0PmzKhD8dHD4I/hg9Z0OkPRcIOrwhnefwcxJDg47gq0i/quLOehO
WPDDkA2RPo9rWk06zY7Jh/kHxoflD7A1zIj8w7p4khXjVEc4H+yeMkw+zH0z
wcARHt4bQeEg4gTng9OzA4IPiW8EH5ScGZ4j+Oj5HwDRrcx0
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQYnXB0OdO9rMnks5QDjnz8DBDrSDjz+66ekHnB1
iFGNkDkXI+3wJHHhNZPtCP6fmNyj/1Yh+GD9K1wd/oOAvLQDyJgzSxDm35Su
STSqdYWoeyDmMM9G58osMVeHNBA4Jgqhr7nA+boTFvwwnIbgV0asMD372xli
n4w4nB/y9vLHGYnycL5w5aSSsyoKDjmcPxekL3aF81kWT7JiPIrgw/yLzv+w
aL3C2RkIvjEIMCs7iHxyPJ9W6uogMfUKZ4aTqsOBWlmL9D0ucH6E+PaLDHwI
/s5bXX9T250dlK89CmY4owTnV9z/cct4tTyc/7ott9soWhLiXmUXh5kgsFME
El5nEXwTkDuaXeF8mPvA/n8o6YAenwCmqr9a
            "], {{42.8219, 8.29844}, {
            39.97809999999999, 8.29844}, {40.07339999999999, 
            10.174999999999999`}, {41.125, 10.3906}, {41.459399999999995`, 
            10.3906}, {42.73909999999999, 10.3906}, {42.810900000000004`, 
            8.70469}, {42.8219, 8.29844}}}], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4vrfVgXndng61HzaEJBtpeUA478o3ir6+7WW
wwa9vMWMOp4O/0HgvpaD6pPmeWeZEHzdCQt+GG7zgPPBdL8HXD+MDzM/Unz7
RYZ7Hg4iPV6vWEy0HFgXT7Ji/OrhUAuyt0MTzmfm7JJP5kPwN5v/OJTySgPO
f56l/W36XQ2HiogVpmdfezjMXqS880+7hoOC48fkM2fdIfbWSzrw+K+fkrrA
zWE9yOG6mhB7Zrg5SM+L0zxdgODD7MfFh7lf6JPj+bSnCL5D06PjM7jdMfgw
/5cAqdPP3ODh84Z3n8HMIjfU8HND8HM4fy5Il0bjb3aF88Hm9bmimg/kw+z3
OcFuO/stgh8BCm82hHtZQOEn6+bQzAsMGFdNSHw2uTu8acvtNpIWdZCYeoUz
o8vdoS+i25+xQARiXq+7wwPXeMdZhiIOv2Jyj/5bhOCDw3cHgn8xP5793E53
hy/7Pm5NDxNxmPKNLX7GEXeHNBBQE3WYCQKSnpD47dNw2Hmr62+quqeDx/5a
WQt1TYfEw5e1Ux094ekDPX0CAEn7S2M=
           "]], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{53.5516, 
           2.3124999999999996`}, {53.5516, 14.2609}, {51.951599999999985`, 
           14.2609}, {51.951599999999985`, 13.818800000000003`}, {
           53.109399999999994`, 13.818800000000003`}, {53.109399999999994`, 
           2.75469}, {51.951599999999985`, 2.75469}, {51.951599999999985`, 
           2.3124999999999996`}, {53.5516, 2.3124999999999996`}}}]}, {
          Thickness[0.017882689556509297`]}, StripOnInput -> False]}, {
       ImageSize -> {123.02233424657535`, 35.94516164383562}, 
        ImageSize -> {55.91924283935243, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {56., 17.}, PlotRange -> {{0., 55.92}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}},
  FrameTicks->{{{{
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hgFx4/Jd8wc0sBAxQHGPwMCb1QcDLRWCl+Y
guCbGAPBZVM437YyYoXpWVOHF1na36bLqsL5mfkfWk9uQfBfFG8V/d2tB+fX
fNoQkP1Lz0HjLe8+g5OmDicOO63N/KfnsOyFh97/iQj+KRBtZ+pw/mrYG/1o
PQeJqVc4My6ZOMyYCQQ/dR0K1nTfzhDA5IPdWazrALJmljuC73OC3Xb2VgR/
g17eYkYdU4cnEeLbLz5A8GHuh/Fh/vu681bXX1WE//0uToz5l2wC54NpGUw+
LHwLQe4rMHEIvCVdk1ik4tAXXKIyXd4UzndsenR8RjWC38hytN/wOoJf99uq
4FyHGZyPHn8AEVbSiQ==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pkgIGnu8ChCfPtFB3WHLeY/DqXcMoPz/S5O
jPl32czhSeLCaybv1SD8w2YOP9++PmCprOYwYwJ/ldlqMwevE+y2s6+qQtTN
N3PIzP/QenKLKkQ9M4K/5P4+vjmPTeF8Hv/1U1IrTOD8jXp5ixl7TB3SQGCZ
ukOMguPH5DWmDr9A9j1Wd1jxwkPvP6OZw2aQO7M0HA61LQ8/pQR1z2INhx6v
VywmC80cXhdvFf3drekA898LED9bC86XXw406L42nK+vtVL4whFdhxdZ2t+m
+5o5nDjstDbzn55DCVDbaT9TOJ/LTbWUKcoEzq/9bVVwboexwxRQOHTrwvkP
QOGnoAPnb3doenQ8QtuBD+RfDhOHDSB/2mg7GIDsVUHw+4JLVKb7I/hg+/tM
IPorEHxRkEdFdOD8OYuUd/55ruOg8ZZ3n4Emgl+wpvt2hgCCDzJmhreJw59v
pQ/mCOo5HKiVtUi/YuKQEnvHjblCDxIfFqZw/pedt7r+fkXibwjInhVu5uAD
im9TXTgfFp4wfgPL0X5Dcy2Hg6D4OWQKSU8Mmg4SU69wZlwycTAyBgJhdUh8
XTR2MLPZGzSNURUeXhmg9HBFBc5/A4q/0wg+OH2kqTicAsXDPTM4Hz09AwBb
LUu7
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4g16eYsZdcwdGEBAQd0Bxg+8JV2TWKThAKKM
lpo5zFmkvPPPck2HOyD+VVMHc5u9QdMYtRzSQKDMzEGkx+sVS4mWQ8lW0d+n
35k5JIQEqS/o1Ibzj+7a0ct2QQfO11WU/5IjpufQyHK039DczOHEYae1mf/0
HEyMgSDZFM6v+21VcK7DBM5fcn8f35zHxg5/vpU+mCOI4IPdfUcHztfXWil8
wUXH4YbQJ8fzYiYOvhcnxvxj1nFwaHp0fIY3gq/2pHne2S4EH6x/s4nDiyzt
b9NjEXyw/64g+FvMfxxKydJ1kJh6hTOjyMTBB6R/sa6D1wl229muJtDw0nWY
NoG/ymw2lN+u58Djv35KqoWpQ0b+h9aTU/QczoBADIK/7IWH3v+JaPI6sPBF
8GHhCeMHgCJqk7bDCpD+j6YO7vtrZS3YteHx1cILtPiolkNK7B035hmmDh4g
eXctB423vPsMMk0dZJYDNdprQcx7Y+LwPHHhNRN9LYcvO291/T1q4rAd5F8t
LQcfkP+2mjikg+JdDcEHx8dHTTh/Oyigd2hC7DuB4KuCwvsVgi8zL07zdIAp
nA9zP4z/ZUNA9qxwM4fXxaCEowHnw9IrjA+OByVVSHwfM3WYAQr3bhWIfVFo
fKD9MD44vANNHKa0t0ZdvqMCiVcuE4dMUPhvUXXwA8VrMIIPNr/NBBLeQmpw
/kwwQPA3gdKjjDrE/xFA+0DSlerw9Ajj9weXqEy/bwzng8N1mbGDKCi+TRB8
KVA4TVCD8zeAPMKrCs1/JhB5ARVI/oozhfMjxLdfZMgzg/Nh+RuSHlUd0PM/
AN0xxiY=
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
              0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
               1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQzee/fkqqh7nDr7evD1gyqzvA+AkhQeoLOtUdCtd0
384oMMPgZ+R/aD25RQ/OT00DAjZ9ON99f62shbq+g9cJdtvZrgi+6pPmeWe1
EPy631YF5zTMHP6A7FfWdzgAFE4XMXPYYv7jUMorPQceN9VSpi5juP0wPsy9
Gm959xmcNMXgy8yL0zy9QRXOnwkCkqoOB9uWh586ZOpwBgTeqDh83Xmr668q
gn9D6JPj+W8mGPw0MFCBiMuYOQTekq5JLFJxkJh6hTPDyRwuD+PD9JsYA4Ew
gg9WVmYG58PCC+Y+GB/mfhgfPX5gfAB5x8hR
              "], {{21.8406, 
              11.768799999999999`}, {19.8172, 11.768799999999999`}, {21.8406, 
              14.707799999999999`}, {21.8406, 11.768799999999999`}}}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYC4pkgIGnuoKso/yVnmroDjP84ceE1k3xNhwjx
7RcZ8swcTIyBQFjb4UWW9rfptaZw/pcNAdmzxBH8TyD+dhOHP99KH8y5qOWw
xfzHoZQsEweP/bWyFu4Ifg1IYZSug4HWSuELLSYQcS9dhzQQuGbiYGqzN2ia
oq7DBr28xYw6pnC+6pPmeWe1zOD8Lztvdf09auYwZ5Hyzj/tenB+C6//+ilH
EXz/W9I1iZ/0oO4zczhx2Glt5j89iH/WYvKPQ/kgbUZLEfIH25aHn5pkBnHv
Kz2Iv53NHM6AwBo9B58T7Lazn5o6bAG5uwZqXzmC/wQUrv9N4PxpE/irzGab
OGx1aHp0fIeew0aQeIwJ3HywfncTuP3gcHXEzb8h9MnxvBomHxIfCD4svGB8
sL/vasL5oj1er1imIPi/3r4+YJmsCXcPjJ8Se8eNOQLBB6eXOBMHULAYF2s6
gKIhNQNhnsy8OM3TDSYQ+oKmw0mQO8+ZODwAaVyg5eAIDIYZ1aZwPthdbxF8
cHpRgcbvU02HRpaj/YbmZg7JIHfM0HTgclMtZYoyg6hjgbnHzCEhJEh9gacG
nA8O31XqcL4ROP2qQ8PfzKEBbK6awyFQfCuZOfhenBjzr1kVIv/HFGIepyrU
HFOHGaB47FZxOAXyjx2CD3bPLhM4H+JeE4dAcMJSdeADhQ+HicOFq2Fv9K3V
IOHBZwK3H5yuZHDzv4LSdyiCD06fTSYOj0Aea0Dw5Za/8ND7j+DD8jssPsHu
O63uULJV9PdpOQSfG+T+X8Zwfu1vq4JzO4wdJKZe4cxYhOCD88FnNTgfFl6w
9CEFim8BFYg+J1M4H5QsTBzN4HxY+bMJFM5zVB3QyycAYSMDUw==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQvUEvbzGjjrmDxNQrnBmL1B1g/O0OTY+O79B0WPHC
Q+9/opnD8V07etkMtB0mBJeoTK83hfPPgMAbEzj/jnRNotFUEweRHq9XLCVa
DmlgYOLwpnir6O/VmnC+/HKQwVoOB2plLdJLTBxqf1sVnNPQcYgU336RYZ+J
g6nN3qBpiroO0ybwV5n9NnFYq/qked5bXQcTYyBINnXIyP/QenKKnsOS+/v4
5jxG8GMUHD8m85jB+VxuqqVMWWYOcxYp7/zTrueg8ZZ3n8FMM4cZM4Hgp66D
XWXEClNbM4c/30ofzPmo63AL5H5TM4dUsDsRfLB6SwRfBuT+/ToOfhcnxvxL
NnOo+bQhILtKx8FAa6XwhSkIPkjbzJ1o8l/MHNz3Az2+HMEH+9dRF87XUZT/
kmOGcO+Jw05rM//pQdz50BTO/7LzVtffoyZwfjrI2cuMHXxB7nqsA+eDgs24
WBPOB8e3kqoDyFmzlps4SM2L0zwtoOJgCwqPXFM4/0niwmsm5xF8sHsszRxa
eP3XT3FVgfs3ExTeX1Qg8fvMzEEUFP9TVOHpSQ4UXvZqDujpDQDDwgz6
              
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQvUEvbzFjjplDGggsU3eA8XUU5b/kXFOD83++fX3A
UlnNwcQYCJzNHE7s2tHLNkHV4eRhp7WZfGYOGfkfWk9eUXG4IfTJ8fwxU4cZ
E/irzLpVHGwrI1aY5iL4PV6vWEwYEfxI8e0XGfaZOEhMvcKZoaTq8CRx4TWT
+SYOoiCFU1QdCtd0384oMHF4U7xV9Le3mkOMguPH5BwTh0cRQI0J6nD+RpA7
/yD4x8Hu03TYYv7jUMotE4fnWdrfpu/Vcvi0ISB7VrkpnP8CRN9F8MHqpcwg
/gzWgrjX0cxBX2ul8IUjmvDwWK/6pHmeLoKvCwqvMg0H9PAEADCKkTQ=
              "]}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}, {{
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hgFx4/Jd8wc0sBAxQHGPwMCb1QcDLRWCl+Y
guCbGAPBZVM437YyYoXpWVOHF1na36bLqsL5mfkfWk9uQfBfFG8V/d2tB+fX
fNoQkP1Lz0HjLe8+g5OmDicOO63N/KfnsOyFh97/iQj+KRBtZ+pw/mrYG/1o
PQeJqVc4My6ZOMyYCQQ/dR0K1nTfzhDA5IPdWazrALJmljuC73OC3Xb2VgR/
g17eYkYdU4cnEeLbLz5A8GHuh/Fh/vu681bXX1WE//0uToz5l2wC54NpGUw+
LHwLQe4rMHEIvCVdk1ik4tAXXKIyXd4UzndsenR8RjWC38hytN/wOoJf99uq
4FyHGZyPHn8AEVbSiQ==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pkgIGnu8ChCfPtFB3WHLeY/DqXcMoPz/S5O
jPl32czhSeLCaybv1SD8w2YOP9++PmCprOYwYwJ/ldlqMwevE+y2s6+qQtTN
N3PIzP/QenKLKkQ9M4K/5P4+vjmPTeF8Hv/1U1IrTOD8jXp5ixl7TB3SQGCZ
ukOMguPH5DWmDr9A9j1Wd1jxwkPvP6OZw2aQO7M0HA61LQ8/pQR1z2INhx6v
VywmC80cXhdvFf3drekA898LED9bC86XXw406L42nK+vtVL4whFdhxdZ2t+m
+5o5nDjstDbzn55DCVDbaT9TOJ/LTbWUKcoEzq/9bVVwboexwxRQOHTrwvkP
QOGnoAPnb3doenQ8QtuBD+RfDhOHDSB/2mg7GIDsVUHw+4JLVKb7I/hg+/tM
IPorEHxRkEdFdOD8OYuUd/55ruOg8ZZ3n4Emgl+wpvt2hgCCDzJmhreJw59v
pQ/mCOo5HKiVtUi/YuKQEnvHjblCDxIfFqZw/pedt7r+fkXibwjInhVu5uAD
im9TXTgfFp4wfgPL0X5Dcy2Hg6D4OWQKSU8Mmg4SU69wZlwycTAyBgJhdUh8
XTR2MLPZGzSNURUeXhmg9HBFBc5/A4q/0wg+OH2kqTicAsXDPTM4Hz09AwBb
LUu7
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4g16eYsZdcwdGEBAQd0Bxg+8JV2TWKThAKKM
lpo5zFmkvPPPck2HOyD+VVMHc5u9QdMYtRzSQKDMzEGkx+sVS4mWQ8lW0d+n
35k5JIQEqS/o1Ibzj+7a0ct2QQfO11WU/5IjpufQyHK039DczOHEYae1mf/0
HEyMgSDZFM6v+21VcK7DBM5fcn8f35zHxg5/vpU+mCOI4IPdfUcHztfXWil8
wUXH4YbQJ8fzYiYOvhcnxvxj1nFwaHp0fIY3gq/2pHne2S4EH6x/s4nDiyzt
b9NjEXyw/64g+FvMfxxKydJ1kJh6hTOjyMTBB6R/sa6D1wl229muJtDw0nWY
NoG/ymw2lN+u58Djv35KqoWpQ0b+h9aTU/QczoBADIK/7IWH3v+JaPI6sPBF
8GHhCeMHgCJqk7bDCpD+j6YO7vtrZS3YteHx1cILtPiolkNK7B035hmmDh4g
eXctB423vPsMMk0dZJYDNdprQcx7Y+LwPHHhNRN9LYcvO291/T1q4rAd5F8t
LQcfkP+2mjikg+JdDcEHx8dHTTh/Oyigd2hC7DuB4KuCwvsVgi8zL07zdIAp
nA9zP4z/ZUNA9qxwM4fXxaCEowHnw9IrjA+OByVVSHwfM3WYAQr3bhWIfVFo
fKD9MD44vANNHKa0t0ZdvqMCiVcuE4dMUPhvUXXwA8VrMIIPNr/NBBLeQmpw
/kwwQPA3gdKjjDrE/xFA+0DSlerw9Ajj9weXqEy/bwzng8N1mbGDKCi+TRB8
KVA4TVCD8zeAPMKrCs1/JhB5ARVI/oozhfMjxLdfZMgzg/Nh+RuSHlUd0PM/
AN0xxiY=
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
              0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
               1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQzee/fkqqh7nDr7evD1gyqzvA+AkhQeoLOtUdCtd0
384oMMPgZ+R/aD25RQ/OT00DAjZ9ON99f62shbq+g9cJdtvZrgi+6pPmeWe1
EPy631YF5zTMHP6A7FfWdzgAFE4XMXPYYv7jUMorPQceN9VSpi5juP0wPsy9
Gm959xmcNMXgy8yL0zy9QRXOnwkCkqoOB9uWh586ZOpwBgTeqDh83Xmr668q
gn9D6JPj+W8mGPw0MFCBiMuYOQTekq5JLFJxkJh6hTPDyRwuD+PD9JsYA4Ew
gg9WVmYG58PCC+Y+GB/mfhgfPX5gfAB5x8hR
              "], {{21.8406, 
              11.768799999999999`}, {19.8172, 11.768799999999999`}, {21.8406, 
              14.707799999999999`}, {21.8406, 11.768799999999999`}}}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYC4pkgIGnuoKso/yVnmroDjP84ceE1k3xNhwjx
7RcZ8swcTIyBQFjb4UWW9rfptaZw/pcNAdmzxBH8TyD+dhOHP99KH8y5qOWw
xfzHoZQsEweP/bWyFu4Ifg1IYZSug4HWSuELLSYQcS9dhzQQuGbiYGqzN2ia
oq7DBr28xYw6pnC+6pPmeWe1zOD8Lztvdf09auYwZ5Hyzj/tenB+C6//+ilH
EXz/W9I1iZ/0oO4zczhx2Glt5j89iH/WYvKPQ/kgbUZLEfIH25aHn5pkBnHv
Kz2Iv53NHM6AwBo9B58T7Lazn5o6bAG5uwZqXzmC/wQUrv9N4PxpE/irzGab
OGx1aHp0fIeew0aQeIwJ3HywfncTuP3gcHXEzb8h9MnxvBomHxIfCD4svGB8
sL/vasL5oj1er1imIPi/3r4+YJmsCXcPjJ8Se8eNOQLBB6eXOBMHULAYF2s6
gKIhNQNhnsy8OM3TDSYQ+oKmw0mQO8+ZODwAaVyg5eAIDIYZ1aZwPthdbxF8
cHpRgcbvU02HRpaj/YbmZg7JIHfM0HTgclMtZYoyg6hjgbnHzCEhJEh9gacG
nA8O31XqcL4ROP2qQ8PfzKEBbK6awyFQfCuZOfhenBjzr1kVIv/HFGIepyrU
HFOHGaB47FZxOAXyjx2CD3bPLhM4H+JeE4dAcMJSdeADhQ+HicOFq2Fv9K3V
IOHBZwK3H5yuZHDzv4LSdyiCD06fTSYOj0Aea0Dw5Za/8ND7j+DD8jssPsHu
O63uULJV9PdpOQSfG+T+X8Zwfu1vq4JzO4wdJKZe4cxYhOCD88FnNTgfFl6w
9CEFim8BFYg+J1M4H5QsTBzN4HxY+bMJFM5zVB3QyycAYSMDUw==
             "]]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.039968025579536375`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{18.562499999999996`, 12.1906}, {
             18.562499999999996`, 12.374999999999998`}, {18.3875, 
             12.374999999999998`}, {18.2766, 12.374999999999998`}, {
             13.695300000000001`, 12.374999999999998`}, {13.5844, 
             12.374999999999998`}, {13.409399999999998`, 
             12.374999999999998`}, {13.409399999999998`, 12.1906}, {
             13.409399999999998`, 12.007799999999998`}, {13.5844, 
             12.007799999999998`}, {13.695300000000001`, 
             12.007799999999998`}, {18.2766, 12.007799999999998`}, {18.3875, 
             12.007799999999998`}, {18.562499999999996`, 
             12.007799999999998`}, {18.562499999999996`, 12.1906}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQvUEvbzGjjrmDxNQrnBmL1B1g/O0OTY+O79B0WPHC
Q+9/opnD8V07etkMtB0mBJeoTK83hfPPgMAbEzj/jnRNotFUEweRHq9XLCVa
DmlgYOLwpnir6O/VmnC+/HKQwVoOB2plLdJLTBxqf1sVnNPQcYgU336RYZ+J
g6nN3qBpiroO0ybwV5n9NnFYq/qked5bXQcTYyBINnXIyP/QenKKnsOS+/v4
5jxG8GMUHD8m85jB+VxuqqVMWWYOcxYp7/zTrueg8ZZ3n8FMM4cZM4Hgp66D
XWXEClNbM4c/30ofzPmo63AL5H5TM4dUsDsRfLB6SwRfBuT+/ToOfhcnxvxL
NnOo+bQhILtKx8FAa6XwhSkIPkjbzJ1o8l/MHNz3Az2+HMEH+9dRF87XUZT/
kmOGcO+Jw05rM//pQdz50BTO/7LzVtffoyZwfjrI2cuMHXxB7nqsA+eDgs24
WBPOB8e3kqoDyFmzlps4SM2L0zwtoOJgCwqPXFM4/0niwmsm5xF8sHsszRxa
eP3XT3FVgfs3ExTeX1Qg8fvMzEEUFP9TVOHpSQ4UXvZqDujpDQDDwgz6
              
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQvUEvbzFjjplDGggsU3eA8XUU5b/kXFOD83++fX3A
UlnNwcQYCJzNHE7s2tHLNkHV4eRhp7WZfGYOGfkfWk9eUXG4IfTJ8fwxU4cZ
E/irzLpVHGwrI1aY5iL4PV6vWEwYEfxI8e0XGfaZOEhMvcKZoaTq8CRx4TWT
+SYOoiCFU1QdCtd0384oMHF4U7xV9Le3mkOMguPH5BwTh0cRQI0J6nD+RpA7
/yD4x8Hu03TYYv7jUMotE4fnWdrfpu/Vcvi0ISB7VrkpnP8CRN9F8MHqpcwg
/gzWgrjX0cxBX2ul8IUjmvDwWK/6pHmeLoKvCwqvMg0H9PAEADCKkTQ=
              "]}]}, {
            Thickness[0.039968025579536375`]}, StripOnInput -> False]}, {
         ImageSize -> {42.5295202988792, 27.827056537982564`}, 
          ImageSize -> {25.01736488169365, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {26., 17.}, PlotRange -> {{0., 25.02}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}}, {{{
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3rv35K6gwDh/NXw97oV2s6wPjHd+3oZTPQdlj+
wkPvf6OBw1aHpkfHLXQcireK/j5tZ+DwNEv723RbXYeEkCD1BSf1HXS1Vgpf
WKLnIAvSUK/ncOKw09rMf3oOMiD+fF04/zlI31xtON/cZm/QtIdaUH26DvW/
rQrOrdByOAMCPLoOPifYbWeLajn8efv6gOVjbYf1qk+a5/FqOTxJXHjNxF8L
zoe5H8Zn4uyST87TcJgxEwgktRwCbknXJF5Sc3gBsv+ulsMbkEe6VSHyM7Ud
ToHcE6fi4LG/VtbiuI6D1Lw4zdMCKnD3w/hgdyTrwfmmIPcf1HfYALLXV8Xh
utAnx/NuBg5mYH+pOohPvcKZMckAYi67Ojx8A0HuKdJwQA//FpDAUX2I+1Yj
+Bv08hYz7tGA88Hh46PukJH/ofXkFH2HOYuUd/5JV4O41x6mXgWiXlXP4RfI
3c0I/8D4YP0iCD7YHb+1HXwvToz5dxiqf6m2gwzIvwVqDttB6aBC22EHiI5Q
h/OTY++4Md/QgPNh7ofxIe7WgvNh8Qkz/weIf1gHbj8snMHxY6nr8AIcX4j0
BOPHg9Kfph6cDzbHWR8S3u568PAR6fF6xXJFBx5+JsZA8Fkbzgenw4NaGOEP
AC3Eaak=
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[500], -6.214608098422191], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 3]], -5.809142990314028], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[250], -5.521460917862246], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[200], -5.298317366548036], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[500, 3]], -5.115995809754082], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 7]], -4.961845129926823], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[125], -4.8283137373023015`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 9]], -4.710530701645918], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4oNty8NPORk4pIGBigOMfwYE3qg46CjKf8n5
pg/nmxgDQbEenO++v1bWIl3P4UWW9rfpsqpwfmb+h9aTWxD8F8VbRX9368H5
NZ82BGT/0nOQXf7CQy9ez+HEYae1mf/0HCTmxWme/qAL5yeEBKkv8NR1OH81
7I1+tJ7Dn2+lD+YU6jjMmAkEP3Ud1qs+aZ73VguDD3GnrsMGvbzFjDHacH5K
7B03ZgsdOF9Xa6XwBRVdhycR4tsvPkDwYe6H8WH+2+7Q9Oi4hC7c/xkgdVO0
4fx0UDCyYfJh4Qt231pth8Bb0jWJRSqQcOHWhfP9L06M+XcYwQf7u1oPzgeH
yz19OB89/gBuFs3M
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[50], -3.912023005428146], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 3]], -3.506557897319982], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[25], -3.2188758248682006`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[20], -2.995732273553991], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[50, 3]], -2.8134107167600364`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 7]], -2.659260036932778], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[25, 2]], -2.5257286443082556`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 9]], -2.407945608651872], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4v8gUG/g8ChCfPtFB3UH6XlxmqcdEPwt5j8O
pVgZODxJXHjN5L0ahK9l4PDz7esDlspqDn+/lT6YI2jg4HWC3Xb2VVUHbxDN
auCQmf+h9eQWVYcMEH1FD84X7fF6xTIFwX+epf1t+l5tOF9fa6XwhSe6Dmkg
sEzdoYXXf/0UVT2HXyD7Hqs7yIDcd0HPYTPIHVkaDgG3pGsShfQh7lms4fB5
Q0D2LHYDh9fFW0V/d2s6wPz3AsTP1oLz5Ze/8NC7rw3ng+09ouswZ5Hyzj/p
+g4nDjutzfynB/Fvli6c/wAULg3acP5xEG2n5TBlAn+VWbcunA9Wp6AD5293
aHp0PELb4QXIv3e1HDbo5S1mtNF20FeU/5Ijpg3nQ9yJ4IPtf6UN0V+B4IPD
UUQHzge7+7mOgwzIX/II/nrVJ83z3mrB+f4XJ8b8S9Z2+AOONz0HH1B8leo4
pMTecWOu0HN4CnKfrS6cvxVk7w49OH8LyF01+hB9prpwPiw8YfwGlqP9huZa
Dv6g+AnSg6QnBk2IvYU6DkbGQCCsDklX+VoOZjZ7g6YxqsLDC5JuVOD8N6Bw
OY3gg9NHmoqDASjeXAzgfPT0DABXfVNI
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[5], -1.6094379124341003`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 3]], -1.2039728043259361`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 2]], -0.9162907318741551], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[2], -0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 3]], -0.5108256237659907], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 7]], -0.3566749439387324], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 4]], -0.22314355131420976`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 9]], -0.10536051565782635`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0, 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYvGpVzgzJhk4MICAgroDjB94S7omsUjDwaHp
0fEZ3AYOcxYp7/yzXNOhheVov2G5noO5zd6gaYxaDjNmAsFOfQeRHq9XLCVa
DreB2oxCDRwSQoLUF3Rqw/lHd+3oZbugA+frKsp/yRHTczh/NeyNvrW+w4nD
Tmsz/+k5mBgDwWRdOB9M39OG88VB9kzRcvjzrfTBHEEEf4Ne3mLGOzpwvr7W
SuELLjoONZ82BGT/0nLwvTgx5h+zjoM/iE7WhvMlQP59hOCD/WGi4/AiS/vb
9FgEH0xfQfC3mP84lJKlC3HHRm0HH5D+xboOCbF33JgjtKHhpevw4+3rA5ZA
c8H8dj2HpyBzbXUdMvI/tJ6coueQmgYEbQi+xLw4zdMf0OTVYOGL4MPCE8YP
AMXXJm0HGZD+DXoO7vtrZS3YteHx1cLrv37KUS2HKe2tUZf/6Dp4gOTdtRxk
lr/w0JuvC6HttSDmLdNxeJ648JqJvpbDVlACiNBx2A7yr5aWQwrIfxY6Dulg
exF8cDh81ITzt4P07dCE2BeD4IPT1yIEn4WzSz45TxfOh7kfxt8CitcafYfX
xVtFf5/WgPNh6RXGB8ejkiokvqP0HGZM4K8y61aB2Neki8oH2g/jg8O7QBvi
zjsqkHT9UMshExT+W1Qh8VCiDeeDzb+lDQlvITU4fyYYIPibQO6SUYeYW6MN
ySeV6vD0COO/APmrG8EH05JaDqLgdIbgS4HcOUENzt+g+qR5Hq8qNP9pQ+QF
VCDpsksXzq/9bVVwboU+nA/L35D0qOqAnv8Bhe2wXQ==
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[2], 0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[3], 1.0986122886681098`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[4], 1.3862943611198906`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}, {{
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3rv35K6gwDh/NXw97oV2s6wPjHd+3oZTPQdlj+
wkPvf6OBw1aHpkfHLXQcireK/j5tZ+DwNEv723RbXYeEkCD1BSf1HXS1Vgpf
WKLnIAvSUK/ncOKw09rMf3oOMiD+fF04/zlI31xtON/cZm/QtIdaUH26DvW/
rQrOrdByOAMCPLoOPifYbWeLajn8efv6gOVjbYf1qk+a5/FqOTxJXHjNxF8L
zoe5H8Zn4uyST87TcJgxEwgktRwCbknXJF5Sc3gBsv+ulsMbkEe6VSHyM7Ud
ToHcE6fi4LG/VtbiuI6D1Lw4zdMCKnD3w/hgdyTrwfmmIPcf1HfYALLXV8Xh
utAnx/NuBg5mYH+pOohPvcKZMckAYi67Ojx8A0HuKdJwQA//FpDAUX2I+1Yj
+Bv08hYz7tGA88Hh46PukJH/ofXkFH2HOYuUd/5JV4O41x6mXgWiXlXP4RfI
3c0I/8D4YP0iCD7YHb+1HXwvToz5dxiqf6m2gwzIvwVqDttB6aBC22EHiI5Q
h/OTY++4Md/QgPNh7ofxIe7WgvNh8Qkz/weIf1gHbj8snMHxY6nr8AIcX4j0
BOPHg9Kfph6cDzbHWR8S3u568PAR6fF6xXJFBx5+JsZA8Fkbzgenw4NaGOEP
AC3Eaak=
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[500], -6.214608098422191], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 3]], -5.809142990314028], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[250], -5.521460917862246], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[200], -5.298317366548036], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[500, 3]], -5.115995809754082], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 7]], -4.961845129926823], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[125], -4.8283137373023015`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[1000, 9]], -4.710530701645918], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4oNty8NPORk4pIGBigOMfwYE3qg46CjKf8n5
pg/nmxgDQbEenO++v1bWIl3P4UWW9rfpsqpwfmb+h9aTWxD8F8VbRX9368H5
NZ82BGT/0nOQXf7CQy9ez+HEYae1mf/0HCTmxWme/qAL5yeEBKkv8NR1OH81
7I1+tJ7Dn2+lD+YU6jjMmAkEP3Ud1qs+aZ73VguDD3GnrsMGvbzFjDHacH5K
7B03ZgsdOF9Xa6XwBRVdhycR4tsvPkDwYe6H8WH+2+7Q9Oi4hC7c/xkgdVO0
4fx0UDCyYfJh4Qt231pth8Bb0jWJRSqQcOHWhfP9L06M+XcYwQf7u1oPzgeH
yz19OB89/gBuFs3M
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[50], -3.912023005428146], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 3]], -3.506557897319982], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[25], -3.2188758248682006`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[20], -2.995732273553991], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[50, 3]], -2.8134107167600364`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 7]], -2.659260036932778], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[25, 2]], -2.5257286443082556`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[100, 9]], -2.407945608651872], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4v8gUG/g8ChCfPtFB3UH6XlxmqcdEPwt5j8O
pVgZODxJXHjN5L0ahK9l4PDz7esDlspqDn+/lT6YI2jg4HWC3Xb2VVUHbxDN
auCQmf+h9eQWVYcMEH1FD84X7fF6xTIFwX+epf1t+l5tOF9fa6XwhSe6Dmkg
sEzdoYXXf/0UVT2HXyD7Hqs7yIDcd0HPYTPIHVkaDgG3pGsShfQh7lms4fB5
Q0D2LHYDh9fFW0V/d2s6wPz3AsTP1oLz5Ze/8NC7rw3ng+09ouswZ5Hyzj/p
+g4nDjutzfynB/Fvli6c/wAULg3acP5xEG2n5TBlAn+VWbcunA9Wp6AD5293
aHp0PELb4QXIv3e1HDbo5S1mtNF20FeU/5Ijpg3nQ9yJ4IPtf6UN0V+B4IPD
UUQHzge7+7mOgwzIX/II/nrVJ83z3mrB+f4XJ8b8S9Z2+AOONz0HH1B8leo4
pMTecWOu0HN4CnKfrS6cvxVk7w49OH8LyF01+hB9prpwPiw8YfwGlqP9huZa
Dv6g+AnSg6QnBk2IvYU6DkbGQCCsDklX+VoOZjZ7g6YxqsLDC5JuVOD8N6Bw
OY3gg9NHmoqDASjeXAzgfPT0DABXfVNI
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[5], -1.6094379124341003`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 3]], -1.2039728043259361`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 2]], -0.9162907318741551], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[2], -0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 3]], -0.5108256237659907], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 7]], -0.3566749439387324], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[5, 4]], -0.22314355131420976`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[-Log[
          Rational[10, 9]], -0.10536051565782635`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {0, 
       FormBox[
        GraphicsBox[{
          Thickness[0.05425935973955508], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYrc1R5czzBB3MDEGAVEHGP/Lvo9b06eJOcSo
RsickxGD83cGW0X8fy4I5x/s3tdkcljQQeOTystZmuJwfvDbyx9nPJSA86dP
4K8ye60J56fE3nFjrtCC859naX+bXqvlIL9rwb7UcwJwvv8Tz0umwfwO2x2a
Hh2/oelwBgR6uBx0FeW/5HzTcAA7ezMDBt9Aa6XwBRcNh/Q0IHjGBOe/rH2c
fX4NO5zfG9Htz/iBx8Hv4sSYf48RfJj7YXyY/1JB5i3jQQ0fGxY4v1m8ljXT
jRGDDwvfmSBwk9mh6v6PW8beog4yG8XmMynwwvkHQOGhLADnu4PiY4cgnK8A
Ch8/MTgfPf4AbIrHmQ==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKM3M2SWf7KfhEM4p1m5sr+QA41+4GvZG31rF4fiu
Hb1sBhoOW8x/HErRUnMwMgaCYHWI/G91hx0OTY+OR6g5tLAc7Tf8runAAAIL
VByeZ2l/m16r5SBSOankbIkynP/ANd5xlqASnA+2N17B4U3xVtHfpzUd5swE
gp9yDlLz4jRPX1B3ONC9r8lksazD08SF10z81RzUP6m8nKUp6yDa4/WK5YoK
nA9zP4z/pi232+i2vMNaIR2+9DpZCB0n4/Bl38et6WbyDjPB9kg4OE9oFkrr
UnBwW3N0OUOEKMT9BkoQdxqKOKwB6ctThvMlpl7hzGhShfPB7tii5qCwa8G+
1HViDi28/uunpKo7tCqwq54pkYSod9KAuItTFh6+ytceBTPcUXBAD/8X4HBR
c3i/aL3C2Q4EH+yOdwpwPth/1nIONZ82BGRbqUHcEygNsf+oqkNfRLc/o4CY
g+/FiTH/nFUc0kBATRTuHxgf7P9VSnD+GRCQUXQ4CAp3ZjGHDyB3rFBwmAEK
L0tph735NW9npipAwlFMDs6H+QfGh7kfxj912GltZp0KnP/r7esDls5qDvyx
AfeNjis4vALF/2p1SDjoKzo0g/zhqgmRT1dy+AFSz6wFdz+Mr6Mo/yUnTAXO
B7tzp6qDLki8TNNhg+qT5nm6ag4Nv60KzmWoI8IPZB+3GpwPltdQwQh/ABSj
Qxg=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYvGpVzgzJhk4MICAgroDjB94S7omsUjDwaHp
0fEZ3AYOcxYp7/yzXNOhheVov2G5noO5zd6gaYxaDjNmAsFOfQeRHq9XLCVa
DreB2oxCDRwSQoLUF3Rqw/lHd+3oZbugA+frKsp/yRHTczh/NeyNvrW+w4nD
Tmsz/+k5mBgDwWRdOB9M39OG88VB9kzRcvjzrfTBHEEEf4Ne3mLGOzpwvr7W
SuELLjoONZ82BGT/0nLwvTgx5h+zjoM/iE7WhvMlQP59hOCD/WGi4/AiS/vb
9FgEH0xfQfC3mP84lJKlC3HHRm0HH5D+xboOCbF33JgjtKHhpevw4+3rA5ZA
c8H8dj2HpyBzbXUdMvI/tJ6coueQmgYEbQi+xLw4zdMf0OTVYOGL4MPCE8YP
AMXXJm0HGZD+DXoO7vtrZS3YteHx1cLrv37KUS2HKe2tUZf/6Dp4gOTdtRxk
lr/w0JuvC6HttSDmLdNxeJ648JqJvpbDVlACiNBx2A7yr5aWQwrIfxY6Dulg
exF8cDh81ITzt4P07dCE2BeD4IPT1yIEn4WzSz45TxfOh7kfxt8CitcafYfX
xVtFf5/WgPNh6RXGB8ejkiokvqP0HGZM4K8y61aB2Neki8oH2g/jg8O7QBvi
zjsqkHT9UMshExT+W1Qh8VCiDeeDzb+lDQlvITU4fyYYIPibQO6SUYeYW6MN
ySeV6vD0COO/APmrG8EH05JaDqLgdIbgS4HcOUENzt+g+qR5Hq8qNP9pQ+QF
VCDpsksXzq/9bVVwboU+nA/L35D0qOqAnv8Bhe2wXQ==
             "]]}, {
            Thickness[0.05425935973955508]}, StripOnInput -> False]}, {
         ImageSize -> {31.33245230386052, 27.827056537982564`}, 
          ImageSize -> {18.430854296388542`, 16.368856787048568`}, 
          BaselinePosition -> Scaled[0.3237956353650342], 
          ImageSize -> {19., 17.}, PlotRange -> {{0., 18.43}, {0., 16.37}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[2], 0.6931471805599453], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[3], 1.0986122886681098`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}, {
       NCache[
        Log[4], 1.3862943611198906`], 
       FormBox[
        GraphicsBox[{
          Thickness[0.5025125628140703]}, {
         ImageSize -> {3.387297633872976, 27.77580672478206}, 
          ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm]}}}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 20],
  GridLines->
   NCache[{{-6.907755278982137, -6.214608098422191, -5.809142990314028, \
-5.521460917862246, -5.298317366548036, -5.115995809754082, \
-4.961845129926823, -4.8283137373023015`, -4.710530701645918, \
-4.605170185988091, -3.912023005428146, -3.506557897319982, \
-3.2188758248682006`, -2.995732273553991, -2.8134107167600364`, \
-2.659260036932778, -2.5257286443082556`, -2.4079456086518722`, \
-2.3025850929940455`, -1.6094379124341003`, -1.2039728043259361`, \
-0.916290731874155, -0.6931471805599453, -0.5108256237659907, \
-0.35667494393873245`, -0.2231435513142097, -0.10536051565782628`, 0., 
      0.6931471805599453, 1.0986122886681098`, 1.3862943611198906`, 
      1.6094379124341003`, 1.791759469228055, 1.9459101490553132`, 
      2.0794415416798357`, 2.1972245773362196`, 2.302585092994046, 
      2.995732273553991, 3.4011973816621555`, 3.6888794541139363`, 
      3.912023005428146, 4.0943445622221, 4.248495242049359, 
      4.382026634673881, 
      Log[90], 
      Log[100]}, {-Log[100000000000000000], -Log[50000000000000000], -
      Log[25000000000000000], -Log[
        Rational[50000000000000000, 3]], -Log[12500000000000000], -
      Log[10000000000000000], -Log[5000000000000000], -
      Log[2500000000000000], -Log[
        Rational[5000000000000000, 3]], -Log[1250000000000000], -
      Log[1000000000000000], -Log[500000000000000], -Log[250000000000000], -
      Log[
        Rational[500000000000000, 3]], -Log[125000000000000], -
      Log[100000000000000], -Log[50000000000000], -Log[25000000000000], -Log[
        Rational[50000000000000, 3]], -Log[12500000000000], -
      Log[10000000000000], -Log[5000000000000], -Log[2500000000000], -Log[
        Rational[5000000000000, 3]], -Log[1250000000000], -
      Log[1000000000000], -Log[500000000000], -Log[250000000000], -Log[
        Rational[500000000000, 3]], -Log[125000000000], -Log[100000000000], -
      Log[50000000000], -Log[25000000000], -Log[
        Rational[50000000000, 3]], -Log[12500000000], -Log[10000000000], -
      Log[5000000000], -Log[2500000000], -Log[
        Rational[5000000000, 3]], -Log[1250000000], -Log[1000000000], -
      Log[500000000], -Log[250000000], -Log[
        Rational[500000000, 3]], -Log[125000000], -Log[100000000], -
      Log[50000000], -Log[25000000], -Log[
        Rational[50000000, 3]], -Log[12500000], -Log[10000000], -
      Log[5000000], -Log[2500000], -Log[
        Rational[5000000, 3]], -Log[1250000], -Log[1000000], -Log[500000], -
      Log[250000], -Log[
        Rational[500000, 3]], -Log[125000], -Log[100000], -Log[50000], -
      Log[25000], -Log[
        Rational[50000, 3]], -Log[12500], -Log[10000], -Log[5000], -
      Log[2500], -Log[
        Rational[5000, 3]], -Log[1250], -Log[1000], -Log[500], -Log[250], -Log[
        Rational[500, 3]], -Log[125], -Log[100], -Log[50], -Log[25], -Log[
        Rational[50, 3]], -Log[
        Rational[25, 2]], -Log[10], -Log[5], -Log[
        Rational[5, 2]], -Log[
        Rational[5, 3]], -Log[
        Rational[5, 4]]}}, {CompressedData["
1:eJxTTMoPSmVkYGDQA+IF//tndi2UPpC0Y4PlodsSB+7te/Kr30b8gErhxZs/
RcUOBM+ZIl1lKHpgQTnr7ONlIge4Mpnfvb0hfOC55qdKwwDhA9J1ljFTrwsd
EA3duntjttCB9dJrtl/y5j+wTEPEKo+X54Bx79vvjgc4D0x8XFzt9J39gNas
0Kq7jWwH/tcEKmi5sR7Y8U/PYqMJywHF5Xv/VDgzQ81hgur7uR8i/nl/+YMH
HxyC3u5/b/nrn5Pes/1BIo2/1kU82B9g/1Dl8OVr+xVmzTr+vf/M/hhHLsUX
P3btZ4ACqHp7bua1Va8mf7SH8L/ZQ823Z1LQ+sW9+o99eJTRuiKl//bFq63t
Ny1icICoZ3QQg7jHAep+h9nXuH8uM+V24C0ysr7cxOsA9a9Dt1HqndkJAg6K
jumdpf8EHFwaKv4atgs6COgYSp/7Lwg1R8gBAOH2src=
     "], CompressedData["
1:eJwtkFlI0wEcx6fY0siOuZln5jKcx8Y2Z3PucIdl2IuJy2SapJWUQg3DrZBC
NHGaCUpYC3ROSZk2nUPastrXtASPh1XWppkjkghcHlGmlNbD/+H39P3xPT7R
RVeyL/iQSCTl/ysxXf1Q1qzArZFrk1aBAq0urWPTI0dJXruG+liOgeVKq6xO
jmDl0LClVA5Wmb3/N0WO49XPO9OeykDz+6LKq5XhrH6ktfacDGPbG+2/0mX4
GLzVIl6S4ifTt66mRYoxM0PaVihF4DFy5WSqFOUmSY3woBTB1bdX/BrSkGFp
dDW7JVgcnD3xWi2BZuEeDjEkUJjITtKyGOWuPfa7YjG6yAc6Iu6IoPA/vz8r
RoQZXpTONCuEYbvpQX2HEE7m/aqQlVT45BsuPZKkwlDgdbvfC8Ct7znFaxRg
Kye0iJojAKs6OtNoTEGhJY7LXuXj72CFsVjHR9MCJ+xFGh8qkzG+jcxHg8tE
SVQexTOyddPemQyVP6nUK0zGEm/4c8YaD7bthB+xdh6+MXlzQzt5CM0XjSpO
J8FWoEvSfOcisz6919nFJfhxCW4caCyvGqb9OaBZKX9IHWx0L0yXq3LZBBc2
wYOFnsC2HnMFE4v7UnS07kQEXDZrJ4ISib0JxM54FNkGBC/nGDAMZ4bF7WZg
lDoS8EkbS+yIJfofQWTx6MSMNAaqiwW9IvVh3HS81a/O04l+dKJXNPrD+568
ORmFBLpHa+iLhPrdVO6u2ggiN5zIC0GM2uneoAXDoNnxcLyCiq9xa9c5WUGE
H4Xw2YukRu+6DAGI1ytvzFeRYdtipVh4fsSfL6FvOLQez4o02+vIplZtms94
HHS9fny9acrxD5JVWMU=
     "]}],
  GridLinesStyle->GrayLevel[0.97],
  ImageSize->{798.0624999999995, Automatic},
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    GraphicsBox[{
      Thickness[0.0046262028127313105`], 
      StyleBox[{
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4juasmv+Cys6OE9oFkqrUnCA8cM5xdqN5ys4
7M2veTvzq4KD+5qjyxl2KDjwxwbcN7qOm99t47krbROCn54GBMsU4ObNBAMF
hw+L1iucnYHgnwGBHqh4BpSWUHBQ/6TycpanvEOMaoTMuT/SDge69zWZKMs6
fNn3cWv6NDGHvohuf0YBUTgfbFylAJxvW+JYe3oOP5z/ovZx9vkcBH8OSP1N
PoeQt5c/zlgoBnHHGV4HhV0L9qWuE3MwMQaCzbwOIG+kHUPwNUDu0hSH89cK
6fCl14k77Ae57zGvw45gq4j/x8Ud/J94XjIV5oPYZyYB0dcp6pCZ/6H1pIim
gwconH6IOjzP0v42/a8mxJ8yYg41nzYEZFtpOTxwjXecFSgF54Pl50jD+fdB
8h8x+SycXfLJ6xD8F8VbRX+/1nKouf/jlnE2gj8D5H9LBF+kclLJWRcpOB8c
HDqSDv9B4L4WJF4tJOD8flD4XxCE83eC/P1cAM6HhA8/3DxY+MD4MhvF5jMp
IPiQ8OLB4KfE3nFjrkDwYf7tBdn/AcEHx3cMH5wPTg+SQhj8hJAg9QWcCD44
nR7ThIQHEh8m732C3Xb2VE2o/wSh4abpwOPI5zXjJZtDFChe9khAwouHDZou
xR3sQO65wwpPbxd+H7s+L/KfPYwPCZ9fcD4k/f3A4IPdsVMUzgfrMxZ1yJma
UGjx+Sec3yJey5p57C+cPx2cvmUcYHxwunwuC+cbgKjPsg4MIOAgCs1vcg5v
2nK7jaTFHJSvPQpm+KPgIAxKFyrQfM2h6ADW7owoL8DiGQg+rDwBAI/E73g=

         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzCSwGaB8BjQ2JXpJNQeXmbRQTy02AEs+
Aok=
         "], CompressedData["
1:eJx1lH0s1VEYx6+X0LjuvT9FuObl/n7umxDClDzaVLPKHVZ30ZBkeqEtmsIq
r+WKauZ9eWtZm+Zm1ZBomaGQZr3R0qJRNLImi8j5nevcsfVs54/Pfuec53m+
3+d37I8lBMfocTgcnZWlWFm6K6urpem6gVoOti1VbTH5FKzyMop2CoR1E/uc
K+Wwt76zjjNPgf7GXNvoeC2Pn5TPFftqeX+3oW/5djk0hfgol7soKMzJOjIo
lMNk9hmV24IAgl7fDF8alcEU4h18cLG3/XW6SAYxJ1bCkQuZ+p0F235LCZey
oeW4hJmsnkQp+Cb6p70MNyX8OSDCv0zAJxzGKIX9FXzw2vk0uKhaSvJ3dey+
H9cmhWZU3zgFFTWi5kWxDNcrNsf1J8k057fAQ6/558dzZZCvVAXpKCxBMWSd
GtUo0+hlRbiecjKNbdNy8sj8kLvKGueP0vT7xBrr66rl1fpWOW3B52z/VSkU
oHwzVtDoHF+rEy7FflyyxDoYaPYPm0M5qj9Hgr+PUGCD/IqQaHQTwBWk52EJ
7i9WAJfR/RNicGeDDyU3eBc9VWLIQ/lceZDJDWooDBATfbtRvQOORP8mSP/S
5b2OkxnCW5GfczSEI/1aTQmz86EUEO5F4UTh+iwYCPkx+LPE3gznc2Vg04Vb
iX1jZjDw5tCUyzADHBRgCWNR1W89phkoRu19sMT7+Y64v3Erwmw/fGvCq/qy
89vP4PwmQogMDRZXXdPyCzQfS/Ra/kRjfZetQM2MZdzuo4n/vKOKEbdiBzwv
rTpYh2wHeBSo9q5o5hDOsEjbELfn/yx8YF6pG/nXj9XpvQOUsP4t+k3XNNj1
GYkIJ3U8Dii10XIKmrMUEaROpP8pal70Y3VSi/D9BhzcR6uGszngwfpOwy7k
r9AIDqD/MYOGd9xh8xhPLtajh4Z2VVu6R7QJbM4L/K4fyoAfOw/GcBDtFzkS
Zu87Jyb8FfkTJIFn6HwtD14h/8Ik+L5RHrjK7pkN3JGAEumVagyps2rFqRYp
OV+M5nFSy7FIn7sywuz7oScH8Sz9rayHCy7oPlqOv380BSc0X+flkGVnyPQW
8mHN+xZPwfr37h9JIhpF
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{25.4922, 8.2875}, {25.4922, 8.526560000000002}, {
         25.2656, 8.526560000000002}, {25.098399999999998`, 
         8.526560000000002}, {18.5859, 8.526560000000002}, {18.4188, 
         8.526560000000002}, {18.1922, 8.526560000000002}, {18.1922, 
         8.2875}, {18.1922, 8.04844}, {18.4188, 8.04844}, {18.5859, 
         8.04844}, {25.098399999999998`, 8.04844}, {25.2656, 8.04844}, {
         25.4922, 8.04844}, {25.4922, 8.2875}}}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4vk2OldmxTk5OE9oFkqrUnCA8cM5xdqN5ys4
rO6+ncEQ7uTgvubocoYdCg47b3X9TfVH8Heg8XUnLPhh6IbgG4OAM8K8/yBg
7+TwYdF6hbMzEPwzINCj4FAZscL0rDFUXkLBQfVJ87yzTE4OMaoRMuf+SDtE
im+/yLDP0eHLvo9b06eJOTg0PTo+Y7cDnF//26rgnAaCn835c0G6MILP479+
SqoAgv8kceE1E3YHh5C3lz/OWCgGcccbeweFXQv2pa4Tc5gxEwhe2jukgcAx
BF/jk8rLWZricP5aIR2+9Dpxh/7gEpXp7+0ddgRbRfw/Lu7gc4LddvZXe4h9
ZhIO6iD/nHJwyMz/0HpSRNPBVbWUadYNB4fnWdrfpv/VdLgpXZNodNfBoebT
hoBsKy2HClB4JDvC+WD5XgT/uKbVpNPTMfksnF3yyesQ/BfFW0V/v9ZyWAOK
z3YEHxxeDQj+/X18c4yTEPzHoPCxd4TE030tB3eQexUQfHtQ+Ac7wPng9GOG
4IPDU8QBbh4sfOD2sxztN7yO4IPDaysmPyX2jhtzBYIP82+P1ysWk4sIfglQ
2+l/CD7Y/hgHDH5CSJD6Ak4EPx0cv5oOp9H4MHlvkL1TNSH+C3OAxLulpkMB
KEAF7B2iQOlzj4SDvtZK4Qtf7Bz6Irr9GQXEIe55ZwdPb7Wg8JZA8E8cdlqb
ec8WzgeH235MPsi6mTtF4XwTcMYSdRCfeoUz4xKCDw5ffjs4H+z+LY5wPtj9
1xB8sHnXHR0YQMBBFJLfHjk6vGnL7TaSFoOkzwgnB+HKSSVnVRQg+S3aCZqv
EeUFOL9nIPiw8gQAkWUMBQ==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYCYh7/9VNSd7g4fNn3cWv6NSkHGP9NW2630W5p
hzXdtzMY5iP4PifYbWf3IvgX8+PZz0U6w/kHamUt0l0QfG+QelkE377p0fEZ
r50c2hXYVc+YSEHMP+7kIL9rwb5UPkkH8alXODNWOUHcM00czl8rpMOXHofg
t4H0i4g7zASBjU4OMaoRMuf+iEH4OxH8iogVpmcPI/jyjh+TzxxF6N+gl7eY
8QzUvjBxh0jx7RcZ/jk5BLy9/HHGQkmHB/v45hhbOcP5YPMDEfwer1csJisx
5cH+OSfgIAFyr5ezwwPXeMdZggION6VrEo1snR1axGtZM9t44fzrvLfFUs0Q
/P8gsJ/b4Q3vPoOZQc4Q99twO5RsFf19Og7Bn/KNLX5GC4IPVt/l7HADZF4Z
r4MCyL+9zg4vah9nn8/hc2BZPMmK8SzCvTmcPxekN7vA+ZWg8JqM4MPiH9W/
Lg4Huvc1mTyWdBD55Hg+basL1H5E+klJA4JlCD4sfQEAWewQ1A==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmIZKK0/YcEPQzUvh0cR4tsvJqg6wPgtvP7rp7CqOfR4
vWIx4fRyeFO8VfR3t5qDiTEQ3PaE85e/8ND7vxHBDwcawzDP0yHglnRNohAm
f8o3tvgZczwdprS3Rl22UXP4E5N79N8sT4cLV8Pe6Ecj+DMm8FeZrUbwwe5j
UIfzj+3a0cv2QQNiHouXg76i/JecaVoO4lOvcGYIeTmsV33SPO8sgj9jJhDc
RPBfgNz7GsHfYv7jUAqXtsMb3n0GM7m8HOp/WxWc09CG2MeE4N8AesPoqyec
v79W1iK9xtPB7+LEmH/JmnA+zP0w/gmQew1UHT5sCMieNR/qX2sVhzMgcAfB
h4U3jA+LDzObvUHTDiL4sPgCu8PDG4MPi7/yiBWmZ7W94fEj7/gx+cxfRHyC
w+8Kgu+iWso064AXPL7Q+U8SF14z2e8Fjz+fE+y2s/d6weMPxof5H8aHxR+M
D4s/sHnq3vD4Y1k8yYrR1BsefzA+LP5gfFj8wfiw+APHj643PH7A9qki+Mc1
rSadFkfw13TfzmCY7wWPPxgf5n4YHxZ/9/fxzTE+hIifHbe6/qb+R/Bh4Q3j
w+IDFn/o8QUAbrGEMw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQ7XOC3XZ2ra+D+ieVl7M4ZRxg/NQ0IHCTcdhxq+tv
armvw5d9H7eml8lAxPMQfBfVUqZZCQj+mu7bGQzxvg4PXOMdZwVC9Yf7OoS8
vfxxRqO0w5cNAdmz9H0dNED2aYo7hJSoTP//wcfhDAisEYWYvw/B36CXt5hx
DYI/10bnyqxpPhDzLyL4QSDzHcXh/Mr7P24Zd0tAzF/h4/CmLbfb6Lekw4X8
ePZzO30g/s2UdmBZPMmKUdXXIR1kr5qSw4yZQKDp6+C+5uhyhgglh/bl4aeM
THwd9uTXvJ15FMF3mdAslGalDOdfuBr2Rt9aBeJ+Nl+Hn29fH7BUVnXI4fy5
IH23D5wPdp8egh8hvv0iwzdvB+Vrj4IZ1ijC+dUg91cj+MYgkKwIse+Pt8Nt
Tdk1/50VIeHN7gPnT/nGFj9DBMHXnbDgh6EYNPxiFB3218papMv4OHTbeO5K
26QICR8HH4c7IPWblR1MQPZU+zg0/LYqOLdCxaFkq+jv09sQfLD5RxB8sH/u
Qf2zGMEP5xRrN76vDOczgICDssMb3n0GM0/5QMK7TAke3/9B4L2iwx5QemmH
ujdHHs5vUWBXPRMiDwnPYFh8Sjnc38c3x9jLBxJfFlJw/7SC1JdIwvluIPkZ
EnA+OP0Uijnw+q+fklrg4wCK9pk7ReDpA8YHu9/NF86H5Q9wOG2WdkDPPwCz
aXl8
          "], {{58.885899999999985`, 12.7563}, {58.885899999999985`, 
          12.934399999999997`}, {58.7422, 13.149999999999999`}, {
          58.47970000000001, 13.149999999999999`}, {58.20469999999998, 
          13.149999999999999`}, {57.89379999999999, 12.887500000000001`}, {
          57.89379999999999, 12.5766}, {57.89379999999999, 12.2781}, {
          58.14529999999999, 12.182799999999999`}, {58.28909999999999, 
          12.182799999999999`}, {58.610899999999994`, 12.182799999999999`}, {
          58.885899999999985`, 12.492199999999999`}, {58.885899999999985`, 
          12.7563}}}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzEOMzQDlM6CxB8ocYtgAY+YCmw==
         
         "], CompressedData["
1:eJxdlHtIVEEUxu9quGVkYa6P1U2vdxeTxFK3h1Z0RMwUnXt9kBKFpOzag15k
DzHJspBQ00xqXXuYChpsKEVYQlsRktRuD8yELLSwN1JWLEaS7dy5OwMdmD9+
lzlnzvnmm8sX7ckxeXMcp3Kvje7l5V6G8apLztMSRP3Qf7bOCQMPm8zuWB8G
m3f1/71eI8Ev++TNkoNhkICjmnF7Y5Iqq5LxUP8uY+VRCcZSC5Ot2Up+uQR5
E4OTlmOh8GBwiSlkh7L/XBDklurPz2RK4MBh05D6Sxn/7JF2WqMYi4sCd2SF
StCM4zbjHFw/OYiyXGd/MGzB5wvK+W9DSL+LlXq1WlJ/pQThfa12U6yO7M+X
YCRaZ5tJ4SlfdX0+7GiNpDzQd6vOZ4Ge9L9Ggt8TX+8lCgaob52K++DFOHNA
vbalQqQckTxZ7Fguwqk16X3mNgHe2P0uJGhF+NbWHeGcLZD9GhFOzBO7m0x6
sNWMbOOGEc1fd/zdQ8tZxhPz7Muaixjn4X4AwfjWKy+N3Up+FIL8OYHVCaMC
yZ+LiD7eAhQE9T7nXFnwGs97lqdcPjr1KqGcsby/mIfqzvxH8dNZVB+5vhpR
NuJ9Cxk3uXwKLQEIUhqq/M0ZPITj+XUI5m+RRuOHeeKzFQj0L9/lcpkCPNtT
qH6SjaDyT9LeJ11K//WMZb2uM5bz7Qg23K3QrUpjzOFoECh79H0v66L0o42E
O+60kg5E/LCZBwv2VRmCuoIaUdWgg2ls4E0IAsoaS50dISBfi4TALEcwfMf+
WYfgVm5SwUxUIOUjWL+vGspyP6Ch+cS/AeSeShh7zvewZ37Z3yoN0bcFUf/L
811C5D25NNATu7tdZUNwv8Z+3NgeBIcKupY7byBYb+vv5CzBEPAj+al5SJln
PAweRic1PlaLRA8rD1N4Xl8RrvnH+JXYeajN+DLLGCcS/3+PJPezXSR+uSFA
IX7QZ0Sq/wJcv1+k95NmOOBl5STKso/CGa+OeWH9EK38LyYFyk58H9ORlGdw
XOahKjv9YqWv8n4dOjK/SyS6JYZCKj7vk6j4UEvew5gIJyPUBkdpCGWPHh6W
z98XSPw9W6L6f+rt9v4Yw1juYz9jz/9S/n43FP7/n/4D4rVi6g==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4scisiefMgc5zASBTmUHGH/GBP4qM25Vh923
uv6mvg50+Pn29QFLZVWH72zxM3yeIvj9C34YPruE4B++rJ0qeSjQQWpenObp
CSpwvq6i/JccMQT/DBgoO1w/mmvScDzQodPGc1faImWH5kDPuQ2nAuHuub+P
b47xJah8kLJDhPj2iwzPAh3KD29znblWCc4P5xRrN85XhPPXCOnwpecpOLQv
Dz9ltANq3xpRh/21shbpMQi+vOPH5DO6CL67ainTLJVAh2jVCJlzMhJwfsjb
yx9nPJSE81PTgMBNBuI+s0CHtSD75sk7qD9pnnfWK9DBfc3R5Qwdig5rum9n
MIQHOnSD3N+kBPF/VKDDfxDYj+C7TGgWSrNShvMvXA17o2+t4mAMAs6I8N3a
UnNhsyyC7y8nluV7PQDOB9u3O8BB+dqjYIY1inB+9f0ft4yrEXywucmKEPv2
BTjc1pRd899Z0eEqKD4OI/je1c36PqcQfHGPgD8SpwMg4RWjCPH/uQCI/zYp
OmhbTTpd/yDAYeW3lxVnDihD9P8LcGj4bVVwboUKJD1JB8L5niB5JQQf7B99
TD44fu8rw/kMIOCg7DABlP7UoOHfpwQ3Px0UP8sUHTh+Lkjf/C3AQX7Xgn2p
erJwvgnI/5ul4Xywf3qk4Hxw/NRLOgSXqEz//yPAoRIUft3iDhsevpy6SSDQ
oVWBXfWMiRgkfelA0+tOEUj6DULwwfklEsFfPMmK0fcGgg/Lb6dB9usoOaDn
RwBjqJrT
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQ3e31isWENdhB/ZPKy1mcMg4wfmoaELjJOBy+rJ0q
yRTs8GXfx63pZTIOM0HgbxCcz/FzQfrmbwi+tc6VWc++Bjk8cI13nBUI1f8p
yCHk7eWPMxqlHe7v45tjfC/IQQNkn6a4Q/+CH4bP9gU5nAGBNaIQ85ci+Ptr
ZS3S5yD4W1tqLmyeCDX/IoIfBDLfURzOr7z/45Zxt4TDBJD5s4Ic3rTldhv9
lnTwlxPL8l0cBPFvprTDi+3rmZ/fCHJIB/lXTcnBGARuBzm4rzm6nCFCyUHb
atLp+gdBDnvya97OPIrgu0xoFkqzUobzL1wNe6NvrQJx/8kgh59vXx+wVFZ1
kH79yExqCYIPdl8sgi/8yfF8mmOQg/K1R8EMaxTh/GqQ+6sRfLC7khUh9rkE
OdzWlF3z31kREt6eCP6Ghy+nbgpA8GvXbUuqD4SGX4yig7tqKdOskCCHbhvP
XWmbFCHhkxbkcAekfrOyw38QaA5yaPhtVXBuhYqDguPH5DMLEfz1IPNXIPhg
/2yF+mcxgh/OKdZufF8ZzmcAAQdlh5jco/82rYaGd5kSPL7B9r5XhKSXLqh7
c+Th/BYFdtUzIfKQ8CyAxaeUw/WjuSYN2dD4spCC+6cVpL5EEs53A8nPkIDz
wemnUMzhLe8+g5l1QRB37BSBpw8YH+z+lwg+LH+YgOJjs7QDev4BAEbvjUs=

          "], {{75.9859, 12.7563}, {75.9859, 12.934399999999997`}, {
          75.84219999999998, 13.149999999999999`}, {75.57969999999999, 
          13.149999999999999`}, {75.30469999999998, 13.149999999999999`}, {
          74.99380000000001, 12.887500000000001`}, {74.99380000000001, 
          12.5766}, {74.99380000000001, 12.2781}, {75.24529999999999, 
          12.182799999999999`}, {75.38909999999998, 12.182799999999999`}, {
          75.7109, 12.182799999999999`}, {75.9859, 12.492199999999999`}, {
          75.9859, 12.7563}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJbIGYC4pp125LqQ0MceiO6/RknyDjA+KlpQOAmC+fH
qEbInJsj5xBSojL9v02IQ6eN5640IQUHG50rs55phjjsza95O3OpgsOXDQHZ
s8RDHG5ryq75f1jBwbu6Wd/nXbADf2zAfSN2RYeZIHAz2EH52qNgBh1Fhw0P
X07dtCPYwRgEkhH8dJD9ZUpw/spvLyvOfFByaA70nNtwLNih4bdVwbkVKg5i
HgF/JPhD4PwAObEsX30E/y3vPoOZfiEOHvtrZS3cVRy8QO4JC3Govv/jlnG2
soObainTLBMEXwJknnEIxH01Svj5f6D+cQyB+O+6ooOm1aTT9R4IvgnIX8EI
vivIvowQB+cJzUJpUkpwPth+aWU4f5Ne3mJGGRWHT6Dw9A5x+Pn29QFLZVWH
JyKyJ5/yI/gxuUf/bVodDOeD42dCsEP54W2uM9cqwfndoPjapAjnH+je12Ry
WB7i/pPBDv/BQA7i3tvBDiFvL3+ccVDOoWN5+CmjF8Hw+D8DAn+CHVoU2FXP
hMg5iHxyPJ/GGOKwI9gq4r+7HCT8uUMcvuz7uDVdTM5ha0vNhc26IdBwkIXz
t4PUs0vD+WBzeyQdlkyyYvSVgPLXiDp8Bvl/fzAqfz2C/2Af3xzjsmCHB67x
jrMuijpMWPDD8FkaND0VS0DSb2swxD1mEhB9U6DqN0rC+WuEdPjS90nB+eDg
2C/tcOSydqpkVzA0P8g4qD9pnne2CsGPEN9+kSELwa+MWGF6NhhqX5k0nN8H
yl8BknA+ODxrxCD+bwyGxMNOEYj79yH4sPQG48PyIzg8haUc0PMvAAhbrig=

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQ3eP1isUkNdRB/ZPKy1mcMg4wfmoaELjJOBy5rJ0q
mRTq8GXfx63pZTIOM0EgFsHn+LkgfXMYgm+jc2XWs9BQhweu8Y6zAqH6g0Id
Qt5e/jijUdrhwT6+OcZ2oQ4aIPs0xR0mLPhh+Ewu1OEMCKwRhZjPiuAfqJW1
SP8TAudvbam5sPljCMT8iwh+EMh8R3E4v/L+j1vG3RIQ83+FOLxpy+02+i3p
ECAnluXLDPVvprTDi+3rmZ9bhDqkg/yrpuRgYgwE1qEO7muOLmeIUHLQspp0
ut4h1GFPfs3bmUcRfJcJzUJpVspw/oWrYW/0rVUg7tcMdfj59vUBS2VVB5nX
j8ykWBB8sPv2hsD5Ip8cz6ctDHFQvvYomGGNIpxfDXJ/NYIPcpZxsiLEviUh
Drc1Zdf8d1aEhPdKBH/Dw5dTN21A8GvXbUuq3wgNvxhFBzfVUqZZW0Icum08
d6VtUoSEz7EQhzsg9ZuVHRhA4EmIQ8Nvq4JzK1QcFBw/Jp9hDIXzweZzIPhg
/4hC/bcYwQ/nFGs3vq8M54PNdVB2iMk9+m8TNzS8y5Tg8f0fBN4rQtLLK6h7
c+Th/BYFdtUzIfKQ8LwAi08ph2tHc00aTodA4stCCu6fVpD6Ekk43w0kP0MC
zgenn0Ixh7e8+wxm3guBuGOnCDx9wPhg93si+LD8AU4nm6Ud0PMPAHI1hMM=

          "], {{85.48589999999999, 12.7563}, {85.48589999999999, 
          12.934399999999997`}, {85.34219999999999, 13.149999999999999`}, {
          85.0797, 13.149999999999999`}, {84.80469999999998, 
          13.149999999999999`}, {84.4938, 12.887500000000001`}, {84.4938, 
          12.5766}, {84.4938, 12.2781}, {84.74529999999999, 
          12.182799999999999`}, {84.88909999999998, 12.182799999999999`}, {
          85.2109, 12.182799999999999`}, {85.48589999999999, 
          12.492199999999999`}, {85.48589999999999, 12.7563}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHVKiMv3/gTAHYxBIVnSA8ffm17ydOVXZocfrFYvJ
zDCHn29fH7BUVnV4IiJ78mk8gi/z+pGZlAWC37Y8/JSRSJjDJr28xYwyKg4z
QYA1zKHTxnNX2iJlB5FPjufTbMMc9BXlv+RM03J4sI9vjrFdmAMLZ5d88jot
h5jco/822Yc5mIDccxnB978lXZP4CcF/nrjwmom+tsMb3n0GM81w8zWtJp2u
5wlzkJkXp3laQNvh6tFck4b/oQ5bzH8cSuHSdmAAgS+hDicOO63N/Kfl4FXd
rO/zLNQhJfaOG/MPLYh/L4c6vCjeKvr7tZbDW5D550IdWnj91095iuCD1Vcg
+DWfNgRkW0H9dw3Bt9G5MuvZXQT/xfb1zM9ZwjD4P0DhyYzgp6cBwTFNOP/8
1bA3+rM1HTh/Lkjf/C/UYTPIP680IOHzO9RhIyj8azQcvrHFz/B5GQrxv4Ga
w5ru2xkMm0MdQt5e/jjjoBwknNeHOvRGdPszTpCF8//+B4L9MnB+AEi9IoIf
BOI7ijuoPWmed/ZWKCSed4rAwxvGB6efVAQflr7c1xxdznBD2gE9/QEAz3Qj
FQ==
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQzfFzQfrmtDCHMyDQI+XwaUNA9qzgMIeZIPBT3OFA
raxFugFUfo2oww+2+Bk+vAg+mP4SCudHiG+/yHAr1MHEGAgui8H5MPNh/IC3
lz/OUJRxWDTJitH3TqiD+ieVl7M4ZR2OXNZOlXwV6rDy28uKMwYKDjG5R/9t
+h3q4L7m6HKGCCWHHq9XLCZ/Qx3eL1qvcLZDycGrulnfRyvMoeG3VcG5FSoQ
fhyCzwACDQh+gJxYlm9/mIPKtUfBDHOU4fzSw9tcZ8Yqwflg+ywUHWx0rsx6
VhkGdx96eAEA9HuSmA==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4h9s8TN8GsMd1D+pvJzFKeMA46emAYGbjMOD
fXxzjOvCHb7s+7g1vUzGYSYIVCL4HD8XpG8uQvAjxLdfZADyZ4DUWco4TFjw
w/BZXrhDyNvLH2c0Sjv0eL1iMUmEqjeTcNh5q+tvanC4wxkQWCMKoU0QfBud
K7OeyWLyWxXYVc+YiMP5DCDwAMF/4BrvOEtQAo0v6WBiDATKUP9mSjms6b6d
wdAf7qCvKP8lZ5qWQ0XECtOzQD4LZ5d88jotSHhMDIfou4zg+9+Srkn8hOA/
T1x4zURf26Fjefgpow7c/COXtVMl48IdZObFaZ4W0HYoiGc/JxkY7rDF/Meh
FC5tSPi6hjucOOy0NvOflsMTEdmTT83DHVJi77gx/9ByqFm3LaleNdzhRfFW
0d+vtRzaQOYrhDu08Pqvn/IUwQerr0Dwaz5tCMi20nKoBPlPHcEHh78+gg+K
9rQwTP6Pt68PWDIj+Okg+pgmnL9e9UnzvLUIvrnN3qBpCzUd3vDuM5gZFO5g
DAaaEPs/h0HiY6OUQy3IPx/DHGru/7hlrC0FiccPYZD4OSkJ54PtY0Pwwelp
oZjDoklWjL484ZBw2yniECAnluVrjOBrWk06Xe+D4IPjKzYc4s5johDxzHCH
IJB5juIQ95aFO7SB0tcVCXh+cF9zdDnDDWkH9PwCAMUiYr0=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQ3e31isXkZ4SD+ieVl7MypRxg/Aeu8Y6zNko5bHj4
cuqmLxEO/RHd/owfpBxmgsBHBN9fTizL9z2C3xToObfhXYTDge59TSaPpRxi
c4/+2/Q8wqFdgV31TImUA8fPBembt0U4iFROKjmbIuZw+LJ2qmRehMMZEFgj
6hBcojL9fwCCL/TJ8XyaKoIPNp8vwqENZN4VcTg/RjVC5lyMNJwP9g+nDJz/
pi2328ha1iFCfPtFBqkIB2GQ/SoKEHknBF/cI+CPRDgavzvCYeW3lxVnDBQc
KiJWmJ5dH+EQzinWbjxfwcFa58qsZy8jHFaA5AMU4eFhDAKbleD8+6DwVFSG
81k4u+ST9VQc7u/jm2N8KcLh59vXByyVVSHmz0fwrx7NNWnwR/AZQOBOuMNa
IR2+9HtKcD7MfzD+l30ft6abSUDcxxkBibedInDzYPxrIP52BB8lPZyUdEBP
HwC89u2r
          "], {{99.3813, 9.565629999999997}, {99.3813, 8.31094}, {
          97.4688, 8.31094}, {96.96719999999999, 8.31094}, {96.46559999999998,
           8.31094}, {96.9797, 10.151600000000002`}, {98.1141, 
          10.329700000000003`}, {98.49689999999998, 10.329700000000003`}, {
          99.0219, 10.329700000000003`}, {99.3813, 10.020299999999999`}, {
          99.3813, 9.565629999999997}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmIZKJ0v1Hzg1MZIB7nlLzz09ms4wPg1nzYEZFtpOVyp
eKlmuCDS4Xniwmsm+toOM0GgEcHnWCMTlZKN4K8vypj4NibSof63VcG5FVpw
fkJIkPoCTgTf7+LEmH/Jmgj9Wdrfpt/VcLjv3zs9rwnBf3pB6fbPaQi+hP5d
FbaFkQ7JsXfcmCM0Mfg19qZxu4D89apPmufpajqcB2qvWxTpwMzZJZ/Mh+DD
/Avjg92XieCD/V+l5sAcxqe7KTfSQbTH6xXLFRUH/gjLLSfSIh2mtLdGXZ6D
4EvNi9M8PQHBP3XYaW1mHYLPAAIJKg7LZh9R2JAV6fAoQnz7RQcVBy8eJu32
PATf27zTMaEUwYfFRwuv//oprGoO6PEFCi4h5ygMPiz+tn/+e6XCMAoePzUi
69wfCiH4L9QMOdb8QcTfhLfAEHyHiD8YHxZ/MD4s/uD6ofGz/9RC123CUXD+
drnW14EaCL44CzBAjaLg8YXOj9/lycNkHAWPvw1z3y8/BuTD4g/Gh/kXxofF
H4wPi78noPTzDxF/T5YCI+AHIv5gfFj8wfiw+IPxYfE3xbk75/lvRPzotIvd
PPcfwZcHencHWxScD4sPWPyhxxcA23SCCQ==
         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

         "], CompressedData["
1:eJxdlQ1MW1UUxwsaht+MUdqVwnhtYTEayT6MMhY9CwN0c2EdZmHm3qvBAXNR
5hRwHwWZhRlS0CoYPqZubDhY7IC4iYwooPNjIbAgwsbsWHFClEAzq8uUwIL3
vdt3b95u8kJ+vN5z7v3/zzlPytmzLfcunU4XQp836RNKn6Keo6akKQIr/7ZN
N95jBpVz8+hKN0PCqnCP+TqBmz2BL/OLzRDh7OtvGhccWzFj77okeOziv1m/
jxKYSHtxQ6M9uH+YwPP+XwL1h2Kgqq4g0tlH4L1sV2ZIhwGey4nITm4mMCAv
j57FrxD8dWGN8e5SwY6nHyfdewk0yOuc4G1y/A0GzovyetsIjqi2jN8OEMiX
7xNm0sarMkFvf1Nap4tAnRzvihlO019HtRE4Hfnog/lPSZxP3ZreN3DMwvlC
d1d1WIQNlnjML+ysITDnn+lLtibABH2bsUOwki9R8J+JVJAFDEOj22eTUmws
3jUMleuf7c4btkBtquvVP7wYvnis4ESI2QZnLxT3HP0Oa+NXClb8SrvjvRSM
d9wKs/auuIplGG4cb48fDLeCv+XHzU8sxVD+QGZ7ba4NttLXMwHE94/sm05c
NSR4Iz3O/DnBrYHhLTmtCDoSJp2fDgb3NyD4Zo/D3zBlhS2yn1WI5/s+vuON
XYcQXH041rNYI3E+6Pvv1zUHBa+R18sSKHaVI/DKv0+VWPxKwYqv7wt+iaY7
60aQ6nZG5m2SIHtnii/zIwQP4a2+1Zcl2Nj5z+2RYwh08gIrfHyDCtCOoGx+
3esXW21wWa7XQcGFuz7wO3yClXqcQvBMb0nskxmClXhuK2f1vorf14LnMVmg
ZDf9zxhi9YYkWCvf8zyCarn+3bHM7zMIovZ/WDjYvBzW+zKr69oQ5CnLCG4/
reiTCLqy1mUvrozm7JD1m9FzZvfT8/2sP6K4fyqr+VVW76/0T4ge3qL2h48g
3l/K/UYR6+9berB550p3X0XwravnnbUnDPAVtcc+gSDd80OLrt4I94c+8m50
IHifSTMsnKIFcy9mejRK7L73YdZfPRJMDlm8c3GY9ddfFtBfoQdKwaxezljh
J1r+pkzM9Vfiv4K5P8r+w1jr12eClfN1YDaPAlbOg7IfCxbOGfL5xwQXne9M
a8AWlr8F83lQTsdd3CeY1eHiCs6zh19zrfauYPrVYu7v1DwVoCSYf6kRmo/Q
ij+Amb47DKz/i4P7Y6I5q/6qrPG3FGv9rRRsTBq3hTUJVuquOZj/Zz2bd59j
2C/HdxmgXpl7mPcjjV4QSeeP9dL1LJ1HYvMzlGj13k60ehcRrd5lRKs3ZY3e
ZcF5fFKCcTlhTvD7ER3HzmMn7G9yDNNrE2F1u8wEN2/TCZVOoCJ+ScJA4XLO
av2prOTfG830IoTrodSXU7CSv1+w+v1T7O2NgTu/j/8DtUdbDw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          129.34799999999998`, 8.585939999999999}, {129.34799999999998`, 
          9.72031}, {128.60799999999998`, 10.568799999999998`}, {
          127.51999999999998`, 10.568799999999998`}, {125.94400000000002`, 
          10.568799999999998`}, {124.39100000000002`, 8.848440000000002}, {
          124.39100000000002`, 7.164059999999999}, {124.39100000000002`, 
          6.02813}, {125.13099999999997`, 5.1812499999999995`}, {126.219, 
          5.1812499999999995`}, {127.80799999999998`, 5.1812499999999995`}, {
          129.34799999999998`, 6.90156}, {129.34799999999998`, 
          8.585939999999999}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQvfyYt3mnYIKD+5qjyxk4lBxgfGMQEFZ00L+rwtbI
meCg/knl5SxOWYcb574HP/4a7/AfBOSlHGzu+/dOvxbvUHP/xy3j12IOIuvc
H1atiXc4AwJrRB1kW18H7uhD8Hum5wk1ZyD4vkkCEZY+8Q5f9n3cmj5NHM7v
j+j2Z/wgBecHvL38cYairIMHD5N2e1y8w8pvLyvOMCg6lL9UM+QoiYe411jJ
ITUNCKbFO2wx/3EohUvF4S3IQwfjHRp+WxWcW6ECsf8Bgh+/y5OHiTkBzof5
/46m7Jr/m5Ud0MMHAFKKhZo=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQbct1fXHBywQH9U8qL2dxyjjA+KlpQOAm4zDVuTvn
+fMEhy/7Pm5NL5NxmAkCTxH8+VL6d1UeIfj5Qs0HTj1McJgBUmcp43Dc27zT
8UGCQ8jbyx9nNEo7HP6qEdN/K8GhL6Lbn3GDhIMKW+NU58sJDmdAYI2oQyif
7qa5hxH8nul5Qs07EHzLLSfK9m1PcKi5/+OW8WsxOJ8BBB6Iw/kPXOMdZwlK
oPElHdJB/toF9W+mlIO9adwuzw8JDvqK8l9ypmk5JAtEWG4B8lk4u+ST12lB
wuNjgoOJMRBcRvD9b0nXJH5C8J8nLrxmoq/tAPRtwtM3xPNBwXHoJtR+MW2H
xQVAE68nOMjMi9M8LaDtcNk3SSDiYoLDFvMfh1K4tCHhczrB4cRhp7WZ/7Qc
bv+sy9pzJMEhJfaOG/MPLQeg6ReUdic4vCjeKvr7tRY8/Fp4/ddPeYrgg9VX
IPg1nzYEZFsB/W993793N4IPdu8BBP/89+DHSy8j+B8vAR14JcHhx9vXByyZ
EXxwOB/ThPPNbfYGTVuoCY9vaZD/CjQdPv+9UvHyUoLDKZB/4jTh9oPjc4Ky
Q/8hYAhth8aHnorDZAmWML61CQ4/QfYpqzqAtKvNRPBPL3Td9jkXwZ/7fvkx
b3uoe5Ypwvmw9AnjrxXS4UuvE4fEZ2gCJJ3vFHEABW9JPoLfCwqvFgQ/HJTA
piU4pIH9KwZxz8IEh9dtud1G0RIOIOf8XZLgoAFKb52iDtnPf6/8uA1N/yEE
/8Y5YACfRfCBqXe+FDA9tCqwq56ZIgrx311ofvARd8jeUzJZ4gmU/0YCnn/d
1xxdznBD2gE9fwMA+47V9A==
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQfaJs33ypxQkOB7r3NZk8lnL4e6XipdrCBAcTYyAQ
RvDftOV2G/2WdNBuF7t5bnaCwwPXeMdZgpIO7GtkolImQ+V3iztY3/fvnd6U
4HAGBNaIOnwPfrx0dgGCrxHTf+hrAoIfDeRqREDNKxSH80UqJ5WcdZFC5T+R
cfgPAskJEFpe0UGFrXGqc3aCw8pvLyvOKCg5HPc273SsgJp/RtmB+/riAtuu
BIeG31YF51aoQPwzE8FPTwOCTQg+yLqY7QkOIO8bb1aC87ttPHelNWHyJ76t
sTfdluBwGmSdjpJDvlDzgVNbEe5BD18ADWO0FQ==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQHb/Lk4dpcqKD+ieVl7MypRxg/Aeu8Y6zNko53P5Z
l7VnQqJDf0S3P+MHKQdjEOhH8E3igBr6EPzunOe/V/YmOhzo3tdk8ljKgfv6
4gLbrkSHdgV21TMlUg5fNWL6DxUmOohUTio5myLmYMsFVOCb6HAGBNaIOnz+
e6XipR2Cz82k3S6mieCDzZdNdGgDmXdFHM6PUY2QORcjDeeD/cMpA+e/acvt
NrKWdWBfIxOVopzoIAyyX0XB4fz34MdLzRH80wtdt312RPD5dTfNfR+d6LDy
28uKMwYKDr9Xfrzkm5foEM4p1m48X8Gh/xDQR92JDitA8gGK8PAAh9NmJTj/
Pig8FZXhfBbOLvlkPRWH4oyJb2vqEx1+vn19wFJZFWJ+GoI/X0r/roodgq8M
ihCWRIe1Qjp86feU4HyY/2D8L/s+bk03k4C4TzrRYSYI7BSBm4fCL0LwUdLD
SUkH9PQBAIF19Lk=
          "], {{140.081, 9.565629999999997}, {140.081, 
          8.31094}, {138.16899999999995`, 8.31094}, {137.667, 8.31094}, {
          137.16599999999997`, 8.31094}, {137.67999999999998`, 
          10.151600000000002`}, {138.81399999999996`, 10.329700000000003`}, {
          139.19699999999997`, 10.329700000000003`}, {139.72199999999998`, 
          10.329700000000003`}, {140.081, 10.020299999999999`}, {140.081, 
          9.565629999999997}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}
         , {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
         1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
         3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYCYu7riwtsfyU6qH9SeTmLU8YBxk9NAwI3GYdk
gQjLLT8SHb7s+7g1vUzGIR0k/g3Bz3n+e+XHTwi+9X3/3ulA/oyZQGAp4zBZ
giWM72OiQ8jbyx9nNEo7THhbY2/6CqreTMJh7vvlx7wfJzqcAYE1og7/QeAy
gs/aONW5+wQmv1WBXfWMiTiczwACDxD8B67xjrMEJdD4kg7GIHAa6t9MKQdu
Ju12McYkB31F+S8507Qc9O+qsDUC+SycXfLJ67Qg4cGU5GAC0ncZwfe/JV2T
+AnBf5648JqJvrYDcxif7qa/iTj5BbZc1xe/SHSQmReneVpA22G+FNDGR4kO
W8x/HErh0nZQvv2zLutOosOJw05rM/9pOQBDx7zzaqJDSuwdN+YfWg4GHGtk
os4kOrwo3ir6+7UWxPyTiQ4tvP7rpzxF8MHqKxD8mk8bArKtoP47i+BHpwBj
7CKCDw7nJ5j8H29fH7BkRvDB6eCYJpy/XvVJ87y1CL65zd6gaQs1HT7/vVLx
Eug/cLgbazoUZ0x8W7MZGh8bpRxKQAlkE9C++z9uGWtLOYCSzcyN0Pg5KQnn
g+1jQ/DB6WmhmIPllhNl+/YnQsR3ijgAfTfV+TKCvxgU4PcR/OPA4HQEhn8a
2P2iEHPfJToEgcxzFHcAyiY8/ZLo0AZKX1ck4PnBfc3R5Qw3pB3Q8wsAXwh6
mw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4uj+Q181UpIcgt5e/jiDUdQBxt8RbBXx/7i4
g3mnY8LTmCSHL/s+bk2/Junwfvkxb3NfBH+h67bPfx0QfEbtdrGbVkkObmuO
LmeYIQHnV97/ccu4WxzOj1GNkDlXI+bwPfjx0tlA/SbGICDqMBMEfBH8w181
YvqDEPwOoHMuhCU5iFROKjmbIuow4W2NvWlUksMD13jHWRdFHeJ3efIwRSc5
1IDsey3qYLHlRNk+PHxzNH7v9DyhZqB/GUDAAcGHhQ+Mr7Brwb7UPGG4/WDn
BQs4fLzkmyTgkuTQH9Htz1jA5bC4wJbrun2Sg/onlZezPDnhfG5HPq8ZLzlw
8l/WPs4+n8PhAPL+IUeo/z+zO5wHBZgzgr909hGFDW4IPiz+WsRrWTPZ+B3Q
4xcAVmrQ+w==
         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

         "], CompressedData["
1:eJxdlQtMU1cYx9vNKe6BDu3DUia3t6hzbs5XAF/7kAA+YpiiRKZmxnMAY5xW
RaMRdYjbQipbfQPGJ04h6QZBZ5xhlVEl6KhhOmWCBrNBHIOKZUJGwOA599x7
TuhJbppfes/3+H+PK63dtDT9dZ1OpyfPVvK8Rp6NYblVt7sxjO+ytxUNt4LG
6RnkJFqhZlF0XtwLDC88gZ8yt1uhMuuweUiX4OruCau+eyb4jGXyYzvhJwmf
xxUtUe93YFjmvxcoyAmH3j3rK7P+xvDtCmeyvtwEaXhWc/J9DHX0uA3Mfo1g
lz/7kxnVggN3F68dWYmhkJ6fBS+l9uNMnAfo2WsGx5w3G4qrMGTSfIZaBts7
YIEj5iGpobcwHKf2HlqBvO2Y04jhh7BJoZlzJc6lPW076s7YONdeu5o/dKQd
YvLi1rTWYej1t1fFylFwnjosE3yQ+jsmuIQKkoOh/n5qx+RZdmZvC4a82Quu
Zdy1wcs/drSN24yh4qONxXqrHfKPk4rgIPtJgpV6RQX9P0q1d04GUp3q7rcx
dJ4ri/SFyDDxG+PDO29h2P9OctmRdDvQvyf0I37/ZOfFmkXtgmk4U54IDnFb
P8MNCMqjWnJP+dT79Qh+2ZTtL2yVYSWt5y3E/R2Nd2546kXw6P0I98BhifOu
5v8bp+0SPI0eJAEtl+Mmgib6frzE7NcKnk7f+00wdZdPON6VG5axUII1rfW2
Jh+CEas/bZ7aIMHy0A8rTt5DoKMHZNB/QARoRPBl30zHnRI769d/BW942lca
6BKs9GMPgvnXd0fEJAlW7Llkzlq+Sn91qfFYbLB1HemATsT6bZXEflsQ5NP+
d0Wwej9GMHrnoSzf+TFAou/dQ+LLUI4Z+ktJRz9AcDVl5oqB8UbO2VS/dgNn
lp+B32fzMZrXT2PNv8Za/sr86A3wnJQ/2o/4fCn5PUNsvnsMcCOyfMu6AIJf
nZ5904tN4KIL4D8Eie6bF3UFZoi5XLvd06fm02KFj2nDhGCmR5HE8h2uzpdH
gu9PEIth6nw9t4HnNAkoErN+uSRDAW3wiZjrH0vtR2NeH+V+Ih5cr1TBSnwr
1X0UkDn7qA79Ns5JNP4/BW/zXkkoXG1j/lPFPqDrrnqJul8GxnLu+PoL59Sm
sUy/xZjXd9wUIsA81f+7Zngjh3Q8qPsrzcTmf656P9zIWauvxoPqOw8Pru98
wVW3zyZcSRGs/C5X/f9uYPsuDcNOat9pYnYdmM/jI7qgCcsP/krRuSW2P/cH
6f1jkN6eIL29QXp7g/T2qvv4ggQ0nfWX1e+H8T0WjxtDAY07NpzpVYLZ3I+y
wKQKsqEuYPgqclhUXdYYzlr/aaz432xkelUIPZT+uiFY8f+PYO37p5T3ejgE
fx9fASfWWe0=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hvnvgc/XpnqEKMaIXNujqjDl79XKl6uSnXY
GWwV8Z9dDM5nAAEFwnydTXPfLwfyH7jGO86aKOZwomzffKnlCP6KY97mnUsR
fLbGqc7dS6D8Qkz+x0u+SQJAftDbyx9nJIo5pFjf9+9dnOrwECQfKOYAtO2Y
92Ko/Q5iDjPyhJoPLEp16Ivo9mcUQPDB8gxiDnd+1mXtWZDqUHX/xy1jb1GH
jIlva+ynpjqsEdLhS/8n4BBhueVEWVuqwxkQ8OFzAEmbxiH4YPv1EXwDjjUy
UQdSHVLTgMBN0aFksgRL2KFUB/7YgPtG6YoOQN/kPD+c6nBbU3bN/2YEX7hy
UsnZLQg+2L8PFR0Snl5Qun0QwV/ouu3z3z0Ifiif7qa53gi+Rkz/oa8uCH6S
ANAHQH7p4W2uM+8qOpgYA4FzqsN/EOhXdLDodEx4apLq0KrArnqmRNahwJbr
+mIgH6wuWNYBZJwGkH+ge1+TiTKCP2cmEPyUweAr3QYGKJC/HZRe2mUcQM57
b47gg8PfCsEHx5d1qsMOEH+5DCQcbVIdasDxIeswBRh8fJ5Q955XgLg3JtWh
GiQfrQiJxxoEP2sPMMRXIPhA18X0i6U6vKh9nH0+hw+SnkRSHWaA3HuT1yFu
lycPk3Cqww3e22KpZQg+2P+beeB8sP3/uR0iQREuiuCD84skgg/iLu1H8P+s
BKbYaQg+2D1Afsnykg3/+Hkg6XlGqkOLeC1rphuvA3r+AwB7pJ1K
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYCYp1Nc98v50pzqL7/45bxbEUHGN8YBJiVHJIE
Iiy3sKQ5zJ4JBJ5KDo4JTy8o/U+F8/fNl9K/+wPB/6oR03/oaypcv9Ltn3VZ
X6D8w4oOtlzXFxfcTHWIVo2QOScj6dAzPU+o+Uaqg/yuBftSz0nA+W/acruN
duPmC1dOKjmbIuFgc9+/d/q9VIfgt5c/zlCUcHAwjdvl+QDBNwFyeR4h+CAu
0+NUB5BzZ0ZKOITy6W6aC+SLgMxrkYD4lyPNIT0NCMwUIfqB4XFHU3bN/2RE
+IDlyxB8WPgBAGatkVs=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KH2ibN98qdXpDnvya97OPKrkAOO7TGgWSrNSdvgR
/Hjp7CUI/pe/VypezkPwWcL4dDftTYPzDTjWyETtQPBtua4vLtiIyVe+9iiY
4YwSnO++5uhyhgglB6Bpc99vR/Bh5sP4MPth/GPe5p2OSxB8mPvR+ej+2xFs
FfF/uQyc3xvR7c84QRbuXxgfZh+MD3MPjA/zL4wP8w86v1WBXfXMFhk4v+b+
j1vGp6Xh/oXxYebD+DD7YXyYf2F8mPvR+TD/AQDqI9cD
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYCYvNOx4SnVzIcGEAgQdYBxu+28dyV9kjB4Xvw
46Wzd2Q4VN//cct4tpLDVOfunOeTMxyMQYBZ2eHvlYqXalszHFSuPQpmmKPs
cOirRkz/qQyHmk8bArKjVOH8lNg7bswW6nD++athb/SlNSHmrM5weJ6l/W16
rZbDfCn9uyptCD7YvngEP5RPd9Nc5wyH2t9WBec4NOH8LeY/DqV4qcP5XifY
bWeHqjn8rMvaU+Kf4eB3cWLMP2U1h/fLj3mbh6LxYxH8NDCAhkcDgg9zP4x/
AeT+3+pw/VLz4jRPB2g4nAGBEAT/gtLtn3VBCD7I+4cCEXxw+AZkOEyfwF9l
5q3hAAz9C0rxUP5rTYfriwtsuZoR/IWu2z7/bUHwZ4LARAQ/3HLLibJVGQ5P
ExdeM+lH8GHuh/F/vX19wPKwmkNUivV9/5UZEHfnqDpMfFtjbzovw6GF13/9
lFQVh+l5Qs0HJmU4fFi0XuFshDLE/a0ZDqmgYHBTdmBfIxOVUg0NLwdlB1Dw
v8/PcCg/vM11pq6ygy0X0AeZGQ7ua44uZ9BQhsRneobDfdd4x1mKCL7zhGah
tFdKcD5Y/1olh3hgcNzORPCTBCIstxQg+L9Xfrzk24Tgd4ACcBGCf9kXqGNj
hsPKby8rzjAowvk1oPScLQvna3xSeTlLU9yhH5RAp2c4xKhGyJyrEYXETwuC
D/KObRGC/xmUAYDx+2Xfx63p08QctNvFbp5zh8rvkXQAui5JAJge/oNAvSQ8
fsHyMVJwfqsCu+oZERk43xUUXhWyDifK9s2XCofFj5wDKDll+SD44PzjjOCD
49MywyHk7eWPMw7Kwvn9Ed3+jB+k4fw+EH+DuMNcUAKOznB4AIoPQxF4/ML4
KmyNU503I/iw8qESFH7dEg7o5QcAgGLh1Q==
         "]], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

         "], CompressedData["
1:eJxdlXtQVFUcxxc0UMcMyX2wuzzuvUvQjGU+GFzB+DEMGjkOBY2RSTYqsOea
YLk5mkQK2cisBKYNjzRKKnNmSyNzjApKp3IacMxHWGuzPXSKdIeHgpA6dH7n
3ntO7pm5f3zm3vN7fH+PK62qKCiZYDKZIuizgT6R9MkM5tc1yiqkDLn6WiY7
weCSUnoWOWGPbeKyaZIK1zsHPyvb6IQd2c9ePp0guP74cOoKh+Dn/rp5cNCu
wm+5K7NbHtfvx6nwROjsYNM2B3y/JL02O0aF14t8+RGHrZAye5LfGalCNx6/
WbM/RDiv7MibGtkvuKvVPuvXvwk04/lccAHaz7ZyHsfzig0yp/S2rQ8RKMN8
oux32ttpB+pNDgwTaER7PzuBfr1wSrQKH8XOnFb2sMT54Ejfpu53ZM4nO47V
RcW4gGb3QPsYgbHQla/dSjLQt71tFwUzfycEe3dTQT4mcPr8squzMlyavVYC
tZl5HaVnZOh+N/fotX0E2h8sb4twumD5moxg/q4w+17BGVivgrD3oNvbrwCt
Tv1xN4H+/YeSeiYpcKPwz/ffmk/g1bvzD+0pcQG+Hk4V99UvaYQ2wRjO7amC
z23qu2/2RAKHky/VvN2j37/lga8qKkPNlxWtniMe7m9VTJH7yIAHLt4f7x/f
LXHeEhz9Ze4WwXPxrJYAy7VwyAMB/D5H0uxfF8zqekPwQ9Td8lEP5DTUxJY+
KsHM9n39B/71wD3FjwXn9EogB8aqVBMBEx5Q4BQKEE1g680F60996IK12K8W
we4jJzd2Jgpm/SgTeKTr5fj5iwUzew0KZyPfYqw3vc/iscuQlfZMR55T77cV
kta30wnUYf83xMMPKPBkAjM2v+HteS8OaPTfLaHxlbJjAxpNq30CgWOFC4rG
UyycK1G/K2bOWn5mfl+bjxm8fgYb/g028mfzE2GGL7BB7WK+WH6U2XyPmGFX
qDIrLYHAN77O6nltVnga2yeJwCL/twdMTTa4a9ubOb5UPZ9LTriNDZOm69Ei
aflSZvPVKcELHrRItPkakMGHC2Qp0frlUwVWY4M/KfSPQvtrRH3Y/Q1h9aoW
zOLbQbR9NKhw7sF63JI5L8b4Lwh+8cTR3OZiWfNfQ/g+wHVXX6Xvl/FEzldf
W+ebE0jU9HtJ1PcaClCu+59ugzNLacev0/V9yqrN/1r9vsPC2aivwXfUtyKs
vl7BOxvLY2u2CmZtVK37/5HuU9x32wlsRvs+q9aXewmfR2o9vZbuH+WnPwpN
fgmycCA/EXp6Ue9AmN7/CGbrZEDobbCht8FsH38gAaaT/rveX5YELZ4LBJow
frcDzqFe5wnMw/1wrx1Gq+iGOktge1J0crc3jrPRfwYz/89bYC86CP5PH/aD
Esz8m1XOxv+PlbfLAeH/x/8ACMRUVw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxdlH9IU1EUx99++KMx1lKo7U3oB4ZBiZSWv3tnTYNMWWiYkVhIpt2srIaZ
ZCBGo1ZKmc3VTKNijAJN0sJKxWrTWhIV1IrwjyiRElklJaXr3vdjFzpw//i8
d8+5537POXdp6cH8MgXDMDK8svCS47Wzb5Na7kVQvoeYAiTuyelKcc4oIOFj
bHj9U5FTlZCUiO0x5dgPMyfQIGW7yVY5PoBAbdTktE4owFvd384O0PgXdcpC
zSMEQd5kUDn+xx3oRRD3PXbi8ggDb/JKtUV3KOPd8d1uyj5iHQgYYoNhMOXy
bE5uE89zR0DT0PSKYjsCpwObXxXie/x9VBC3OvJ2zBkE0ccuWF5kRQn5jCDo
jFqlKb/KgnKldaH/mZjfGAsVDy3NOh+Cs0U2s0xrCPHWydeBViPlmrHf7xNt
BsCkLMT+307tt615YICI+haTbZiy/UBUw6CHsvrt9apMj+h/ywDz47vbprC+
dpL/dgPsTh8zn7MicPAcDTeye3/M1iD4Svx36EJcS/z36QB2fX657Iiklx5+
FXy6eaUKgXVJxHKfhYVIch5Cgo7qGIHzKXMq/MFI+QmWrylN5Fw2xHx+fn2I
+fwcekGPDASNRK8qvVD39ZSl+BLz9TVS/22pd4erN9D4pLynsxEs7uvoLxtl
hX7LRXC/IK0oGGcAL/5t3EKZ17OEcgKW03VYjK+PBkvF+cnjR8X+gQVCfVLE
+/lkQNJXrpP2yyCD5LtW1HMe5Z/9gZ7yS0yIGxbVhe0NZwBPS4spGcFJwhuD
XDEpYCrlpBI8YGmUSbqqdMrvRnHFMqV5YeCvO/AqrxZBIm9aaGfxRDYi4CzG
uudOmXBes9TfDOBqDE07xXieIMf39zUEZSTclzmOn0+XNH+zHN9fnZT5eRmg
LL0Hh1yWrjmzHP5/L/4Bwm/giw==
         "]]}, {
        Thickness[0.0046262028127313105`]}, StripOnInput -> False]}, {
     ImageSize -> {399.8966082191781, 30.22661320049813}, 
      ImageSize -> {216.1603287671233, 16.338709838107096`}, BaselinePosition -> 
      Scaled[0.32439307852814453`], ImageSize -> {217., 17.}, 
      PlotRange -> {{0., 216.16}, {0., 16.34}}, AspectRatio -> Automatic}], 
    TraditionalForm],
  PlotRange->
   NCache[{{-Log[1000], -0.5108256237659907}, {-11.618285980628055`, -Log[
        Rational[
        25, 3]]}}, {{-6.907755278982137, -0.5108256237659907}, \
{-11.618285980628055`, -2.120263536200091}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.911894988025226*^9, {3.911895023136643*^9, 3.9118950619137278`*^9}, {
   3.911994515859727*^9, 3.911994549370474*^9}, {3.9119945856781397`*^9, 
   3.9119946408067837`*^9}, 3.911994675436039*^9, 3.9119947554155817`*^9, 
   3.911995799503421*^9, 3.911995835848386*^9, 3.911995916637875*^9, {
   3.9119959603897963`*^9, 3.91199599699965*^9}, {3.9119960311597633`*^9, 
   3.911996057168756*^9}, {3.912136039102478*^9, 3.912136052018387*^9}, {
   3.912136114271779*^9, 3.91213616712534*^9}, {3.912136199603403*^9, 
   3.91213621115666*^9}, {3.91213636538945*^9, 3.912136432721839*^9}, 
   3.912136541576065*^9, 3.9121365917620077`*^9, {3.912136643161343*^9, 
   3.912136654511565*^9}, {3.912136710107953*^9, 3.912136742586974*^9}, {
   3.912136807225046*^9, 3.912136812805645*^9}, {3.9121368617127323`*^9, 
   3.912136867738887*^9}, 3.91213694423357*^9, {3.912136975261281*^9, 
   3.9121370067485647`*^9}},
 CellLabel->
  "Out[4598]=",ExpressionUUID->"837c43a4-b6fb-48fd-b2ce-ba489573192b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.911894979714407*^9, 3.911894984914904*^9}},
 CellLabel->
  "In[3261]:=",ExpressionUUID->"99525037-63dd-42fc-9b23-fa517ef220d1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.91189498084606*^9, 3.911894985740251*^9}},
 CellLabel->
  "In[3262]:=",ExpressionUUID->"c5427e9a-7711-4995-9a8c-fe4231699d71"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9118949863945513`*^9, 3.9118949865449944`*^9}},
 CellLabel->
  "In[3263]:=",ExpressionUUID->"1224325a-f245-4d37-8ab5-de4293c450c2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9118851368869343`*^9, 3.911885137144802*^9}},
 CellLabel->
  "In[3264]:=",ExpressionUUID->"19fb92bb-3dca-470a-a298-a99f25db7bb6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.911885138086039*^9, 3.911885138260832*^9}},
 CellLabel->
  "In[3265]:=",ExpressionUUID->"51d9d5af-8f20-488d-a3e5-9589093bd31e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9118846942805147`*^9, 3.911884694313571*^9}, 
   3.911885139061397*^9},
 CellLabel->
  "In[3266]:=",ExpressionUUID->"ae4b44f1-cce3-492c-abe3-5daa043b141a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.911885140105789*^9, 3.9118851404589148`*^9}},
 CellLabel->
  "In[3267]:=",ExpressionUUID->"116b5315-d205-4f4a-8438-cfbbedf51f59"]
},
WindowSize->{1523, 1051},
WindowMargins->{{Automatic, 56}, {Automatic, 0}},
Magnification:>0.75 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"443ac036-ee16-4595-9f03-9c030ca30f68"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 609, 11, 54, "Input",ExpressionUUID->"12cb4252-1f11-4b44-9abe-03622b0be04a"],
Cell[1192, 35, 3933, 57, 27, "Output",ExpressionUUID->"bd31e102-1a27-47a8-9d7a-47ab1790c3ae"]
}, Open  ]],
Cell[5140, 95, 176, 3, 24, "Input",ExpressionUUID->"7ef89d3c-2017-4350-a7ca-e70a03db4080"],
Cell[5319, 100, 828, 23, 85, "Input",ExpressionUUID->"7ed68ef6-1bba-4071-bb4e-6232147ac51c",
 InitializationCell->True],
Cell[6150, 125, 56405, 1093, 1599, "Input",ExpressionUUID->"99258d79-3db9-4d5d-8d38-ec63c55d8651"],
Cell[62558, 1220, 176, 3, 24, "Input",ExpressionUUID->"eaa5e16e-17e4-497c-9af1-b9e13aac7489"],
Cell[62737, 1225, 178, 3, 24, "Input",ExpressionUUID->"a901c747-dbd5-4d16-ab04-00e10b53693c"],
Cell[62918, 1230, 1481, 26, 55, "Input",ExpressionUUID->"26aab0a8-4a52-4d49-9517-01ced38ad450"],
Cell[64402, 1258, 58224, 1165, 2304, "Input",ExpressionUUID->"5b21a655-9ee1-43cb-8b4a-82cef61dd271"],
Cell[122629, 2425, 175, 3, 24, "Input",ExpressionUUID->"b584a5c5-a74d-4218-80d7-40811806d43b"],
Cell[122807, 2430, 176, 3, 24, "Input",ExpressionUUID->"c1558f83-965a-4f3d-81c3-640864b26786"],
Cell[122986, 2435, 175, 3, 24, "Input",ExpressionUUID->"29f93fa4-b9f0-4b80-9d5f-c5a31acc667b"],
Cell[123164, 2440, 178, 3, 24, "Input",ExpressionUUID->"a9192ca0-ab02-41fe-b9cd-564cedcd18ee"],
Cell[123345, 2445, 178, 3, 24, "Input",ExpressionUUID->"5535bda8-98d9-453c-8eaa-3f3a46697588"],
Cell[CellGroupData[{
Cell[123548, 2452, 44076, 728, 1065, "Input",ExpressionUUID->"c8d4ce24-9c9f-483f-949c-117f1b833e67"],
Cell[167627, 3182, 356449, 6257, 517, "Output",ExpressionUUID->"b203a69f-fda0-44b9-b15a-d5c195bd58d2"],
Cell[524079, 9441, 400623, 7016, 513, "Output",ExpressionUUID->"837c43a4-b6fb-48fd-b2ce-ba489573192b"]
}, Open  ]],
Cell[924717, 16460, 176, 3, 24, "Input",ExpressionUUID->"99525037-63dd-42fc-9b23-fa517ef220d1"],
Cell[924896, 16465, 175, 3, 24, "Input",ExpressionUUID->"c5427e9a-7711-4995-9a8c-fe4231699d71"],
Cell[925074, 16470, 180, 3, 24, "Input",ExpressionUUID->"1224325a-f245-4d37-8ab5-de4293c450c2"],
Cell[925257, 16475, 178, 3, 24, "Input",ExpressionUUID->"19fb92bb-3dca-470a-a298-a99f25db7bb6"],
Cell[925438, 16480, 176, 3, 24, "Input",ExpressionUUID->"51d9d5af-8f20-488d-a3e5-9589093bd31e"],
Cell[925617, 16485, 204, 4, 24, "Input",ExpressionUUID->"ae4b44f1-cce3-492c-abe3-5daa043b141a"],
Cell[925824, 16491, 178, 3, 24, "Input",ExpressionUUID->"116b5315-d205-4f4a-8438-cfbbedf51f59"]
}
]
*)


